The TESS Objects of Interest Catalog from the TESS Prime Mission

We present 2,241 exoplanet candidates identified with data from the Transiting Exoplanet Survey Satellite (TESS) during its two-year prime mission. We list these candidates in the TESS Objects of Interest (TOI) Catalog, which includes both new planet candidates found by TESS and previously-known planets recovered by TESS observations. We describe the process used to identify TOIs and investigate the characteristics of the new planet candidates, and discuss some notable TESS planet discoveries. The TOI Catalog includes an unprecedented number of small planet candidates around nearby bright stars, which are well-suited for detailed follow-up observations. The TESS data products for the Prime Mission (Sectors 1-26), including the TOI Catalog, light curves, full-frame images, and target pixel files, are publicly available on the Mikulski Archive for Space Telescopes.

==> anc/prime_mission_toi_catalog_20210217.csv <==
# Date of previous TOI list release: 2020-08-20,,,,,,,,,,,,,,,,,,,,,,,,,
# File Created: 2020-10-18,,,,,,,,,,,,,,,,,,,,,,,,,
# Sectors: S0001-S0026,,,,,,,,,,,,,,,,,,,,,,,,,
# TESS Object of Interest,,,,,,,,,,,,,,,,,,,,,,,,,
Source Pipeline,Stellar Catalog,TIC,Full TOI ID,Signal ID,TESS Name,TOI Disposition,EXOFOP Disposition,TIC Right Ascension,TIC Declination,TMag Value,TMag Uncertainty,VMag Value,VMag Uncertainty,Epoch Value,Epoch Error,Orbital Period Value,Orbital Period Error,Transit Duration Value,Transit Duration Error,Transit Depth Value,Transit Depth Error,Sectors,Public Comment,Alerted,Edited
spoc,tic7,231663901,101.01,1,101 b,KP,KP,318.736981,-55.87178,12.352,0.034,13.043,0.069,1326.008874,0.000393,1.430343,4.00E-05,1.637794,0.026852,19976.63002,240.31696,1,WASP-46 b,2018-09-05 18:49:20+0000,2020-10-07 22:47:49+0000
spoc,tic7,149603524,102.01,1,102 b,KP,KP,87.139956,-63.988427,9.716,0.018,10.213,0.005,1326.078771,0.000211,4.411929,7.00E-05,3.768659,0.016882,13903.53782,71.70098,13 12 11 10 9 8 7 6 4 3 2 1,WASP-62 b,2019-05-07 17:42:37+0000,2020-10-12 04:55:25+0000
spoc,tic7,336732616,103.01,1,103 b,KP,KP,312.457438,-24.428796,11.464,0.018,12.433,0.034,1327.25256,0.000586,3.547854,0.000149,3.494333,0.049205,10424.3718,123.359314,1,HATS-3 b,2018-09-05 18:49:20+0000,2020-10-07 22:47:49+0000
spoc,tic7,231670397,104.01,1,104 b,KP,KP,319.949611,-58.148876,9.848,0.018,10.468,0.006,1327.673462,0.000955,4.087493,0.00032,5.602984,0.075253,3518.024086,47.758137,1,WASP-73 b,2018-09-05 18:49:20+0000,2020-10-07 22:47:49+0000
spoc,tic7,144065872,105.01,1,105 b,KP,KP,337.457199,-48.003087,9.48,0.02,10.092,0.004,1326.50599,0.000156,2.184683,2.80E-05,2.85986,0.013496,11612.87344,46.99771,1,WASP-95 b,2018-09-05 18:49:20+0000,2020-10-07 22:47:49+0000
spoc,tic7,38846515,106.01,1,106 b,KP,KP,68.959732,-64.02704,10.307,0.019,10.798,0.009,1326.745077,0.000179,2.84938,6.00E-06,3.776111,0.01379,7452.432687,25.309372,5 6 4 3 2 1,WASP-100 b,2019-05-07 17:42:35+0000,2020-10-07 22:47:49+0000
spoc,tic7,92352620,107.01,1,107 b,KP,KP,313.783108,-34.135572,9.639,0.019,10.051,0.006,1328.29934,0.000386,3.949959,0.000128,4.552883,0.028823,12820.1855,93.008575,1,WASP-94 A b,2018-09-05 18:49:20+0000,2020-10-07 22:47:49+0000
spoc,tic7,289793076,108.01,1,108 b,KP,KP,316.961466,-26.09666,13.096,0.017,13.911,0.16,1328.084864,0.000922,3.044616,0.000308,2.561663,0.099007,21537.57521,835.78503,1,HATS-13 b,2018-09-05 18:49:20+0000,2020-10-07 22:47:49+0000
spoc,tic7,29344935,109.01,1,109 b,KP,KP,313.21548,-25.687338,13.18,0.019,14.052,0.069,1326.127529,0.001296,2.766764,0.00027,2.643398,0.116306,15749.85667,503.17117,1,HATS-14 b,2018-09-05 18:34:19+0000,2020-10-07 22:47:49+0000
spoc,tic7,281459670,110.01,1,110 b,KP,KP,5.618692,-59.942551,11.632,0.018,12.283,0.057,1328.040464,0.000446,3.174305,4.40E-05,2.723339,0.030983,15603.6931,151.40271,1 2,HATS-30 b,2018-11-14 15:06:55+0000,2020-10-07 22:47:49+0000
spoc,tic7,355703913,111.01,1,111 b,KP,KP,0.774485,-62.469342,13.129,0.018,13.857,0.137,1326.106369,0.001084,2.106098,6.90E-05,1.574766,0.083967,12430.50297,528.39557,1 2,HATS-34 b,2018-10-22 18:35:39+0000,2020-10-07 22:47:49+0000
spoc,tic7,388104525,112.01,1,112 b,KP,KP,55.93344,-65.193856,11.547,0.018,12.314,0.057,1327.40938,0.000427,2.499804,2.47E-06,2.885454,0.0141,15075.418,53.067,1 2 3 4 7 11,WASP-119 b,2019-05-07 17:42:43+0000,2020-10-12 04:58:01+0000
spoc,tic7,97409519,113.01,1,113 b,KP,KP,332.714323,-30.749674,12.143,0.018,12.724,0.092,1327.053085,0.000623,3.372877,0.000147,2.63426,0.043644,17163.60419,212.40587,1,WASP-124 b,2018-09-05 18:49:20+0000,2020-10-07 22:47:49+0000
spoc,tic7,25155310,114.01,1,114 b,KP,KP,63.37389,-69.226789,10.555,0.018,10.994,0.012,1327.520787,0.000121,3.288783,2.30E-06,3.408833,0.014136,7061.865079,20.379316,13 12 11 10 9 8 7 6 5 4 3 2 1,WASP-126 b,2019-05-07 17:42:34+0000,2020-10-07 22:47:49+0000
spoc,tic7,281541555,115.01,1,115 b,KP,KP,6.702439,-56.316124,12.98,0.018,13.783,0.126,1329.90069,0.001812,4.743164,0.000814,2.620786,0.164154,12430.5997,628.0025,1 2,HATS-46 b,2018-10-22 18:35:28+0000,2020-10-07 22:47:50+0000
spoc,tic7,238176110,116.01,1,116 b,KP,KP,357.84526,-70.152863,10.991,0.019,11.98,0.022,1326.6892,0.000256,2.798686,5.00E-05,2.331443,0.023035,16558.56501,92.95573,1,WASP-91 b,2018-09-05 18:49:20+0000,2020-10-07 22:47:49+0000
spoc,tic7,322307342,117.01,1,117 b,PC,KP,15.005889,-58.904757,11.781,0.006,12.312,0.046,1328.4809,0.00133,3.58719,0.000318,3.177795,0.116985,5676.201921,150.73468,1 2,HATS-68 b,2018-09-05 18:50:25+0000,2020-10-07 22:47:49+0000
spoc,tic7,266980320,118.01,1,118 b,PC,CP,349.556843,-56.903885,9.154,0.017,9.809,0.003,1329.199631,0.001235,6.036061,0.000637,2.123832,0.09961,1704.034261,56.202583,1,HD 219666 b,2018-09-05 18:51:57+0000,2020-10-07 22:47:49+0000
spoc,tic7,278683844,119.01,1,,PC,,99.237983,-58.015237,9.234,0.018,10.07,0.03,1327.615108,0.000807,5.54109,2.30E-05,2.721801,0.194735,580.71457,20.75554,13 12 11 10 9 8 5 6 4 3 2 1,follow up in progress,2019-05-07 17:42:41+0000,2020-10-07 22:48:08+0000
spoc,tic7,278683844,119.02,2,,PC,,99.237983,-58.015237,9.234,0.018,10.07,0.03,1328.046433,0.001592,10.691632,8.30E-05,3.177466,0.415448,519.241025,26.402765,13 12 11 10 9 8 5 6 4 3 2 1,follow up in progress,2019-05-17 18:40:33+0000,2020-10-07 22:47:50+0000
spoc,tic7,394137592,120.01,1,120 b,KP,CP,4.446408,-66.358985,7.144,0.03,7.79,0.03,1332.082805,0.000707,11.535076,0.001035,8.555958,0.069027,2389.90616,28.935114,1,HD 1937 b,2018-09-05 18:34:19+0000,2020-10-07 22:47:50+0000
spoc,tic7,207081058,121.01,1,,PC,FP,331.867232,-41.815456,9.929,0.019,10.385,0.007,1336.139719,0.00037,14.775056,0.000529,5.449073,0.03672,14107.16966,98.28256,1,Warm Jupiter candidate with a possible secondary,2018-09-05 18:51:57+0000,2020-10-07 22:47:50+0000
spoc,tic7,231702397,122.01,1,,PC,,332.947,-58.9451,13.048,0.04,15.526,0.026,1329.121491,0.002308,5.077677,0.000878,1.155359,0.447793,6501.890778,781.0324,1,Small star with a small planet candidate,2018-09-05 18:51:57+0000,2020-10-07 22:47:50+0000
spoc,tic7,290131778,123.01,1,123 b,PC,CP,319.6994,-26.616077,8.803,0.018,8.324,0.002,1325.375658,0.000473,3.308907,9.80E-05,5.666183,0.027021,3989.16247,23.465498,1,HD 202772 A b,2018-09-05 18:51:57+0000,2020-10-07 22:47:49+0000
spoc,tic7,29831208,124.01,1,,PC,FP,66.582618,-67.806508,11.04,0.018,11.848,0.069,1326.544424,0.001148,1.84286,4.60E-05,1.719758,0.104861,2469.541609,128.68199,3 1,known TOI,2018-12-04 21:47:32+0000,2020-10-07 22:48:04+0000
spoc,tic7,52368076,125.01,1,125 b,PC,CP,23.594697,-66.67583,10.138,0.017,11.023,0.008,1327.432906,0.001879,4.653811,0.000289,2.921928,0.288457,1007.882466,50.584927,1 2,TOI-125 b,2018-10-19 23:49:42+0000,2020-10-07 22:47:49+0000
spoc,tic7,52368076,125.02,2,125 c,PC,CP,23.594697,-66.67583,10.138,0.017,11.023,0.008,1334.45669,0.002132,9.165477,0.004614,3.402207,0.445145,923.846023,104.24276,1 2,second planet,2018-10-19 23:49:42+0000,2020-10-07 22:48:03+0000
spoc,tic7,52368076,125.03,3,,PC,,23.594697,-66.67583,10.138,0.017,11.023,0.008,1342.851835,0.003286,19.981866,0.004595,2.991231,0.720831,1046.211139,112.284874,2 1,period is likely correct but possibly two independent single transits,2018-10-19 23:49:42+0000,2020-10-07 22:48:03+0000
spoc,tic7,70440470,126.01,1,126 b,PC,KP,339.489337,-35.153982,12.725,0.018,13.442,0.137,1326.731043,0.000948,3.035469,0.000249,2.778886,0.088703,16102.45091,408.6872,1,WASP-12 b,2018-11-07 18:01:53+0000,2020-10-07 22:47:50+0000
spoc,tic7,234523599,127.01,1,127 b,KP,CP,15.551099,-61.756001,14.097,0.018,16.437,1.133,1325.650197,0.000565,3.795288,0.000187,1.977548,0.061105,52094.54883,1066.1979,1 2,HATS-71 b,2018-11-14 15:06:55+0000,2020-10-07 22:47:50+0000
qlp,tic8,391949880,128.01,1,,PC,,79.522476,-80.964663,7.9,0.017,8.44,0.03,1328.12864,0.00294,4.94049,0.00005,1.939,0.322,285.48,0.39195,1 8 11 12 13,"There is a nearby (2"") comoving dMag~2.5 star. If the signal originates from either the target star or nearby star it could still be a small planet.",2018-09-05 18:34:19+0000,2020-10-07 22:48:04+0000
spoc,tic7,201248411,129.01,1,,PC,,0.187097,-54.830506,9.82357,0.016928,11,0.03,1354.552404,0.000149,0.980962,1.50E-05,0.741801,0.017065,7057.726028,166.20943,2,TOI 129.01,2018-10-22 19:57:31+0000,2020-10-07 22:47:49+0000
spoc,tic7,263003176,130.01,1,,PC,,12.541184,-83.743964,7.426,0.019,7.94,0.03,1336.559583,0.002205,14.339928,0.003271,4.674277,0.530555,408.789337,24.453753,1 12 13,Centroid shift is almost a pixel away but there is no corresponding star in that position. There are two nearby stars Gmag=13 close to the NW and Gmag=18 to the SE. If the transit signal is on target it is a small planet around a bright star.,2018-09-05 18:34:18+0000,2020-10-07 22:48:03+0000
spoc,tic7,235037761,131.01,1,,PC,FP,353.826767,-64.561769,9.737,0.018,11.082,0.019,1326.068952,0.000449,6.240662,0.000179,1.569129,0.040222,9113.476719,231.65656,1,V shaped,2018-09-05 18:51:57+0000,2020-10-07 22:47:49+0000
spoc,tic7,89020549,132.01,1,,PC,,338.39942,-43.436628,10.803,0.018,11.197,0.013,1326.903983,0.001768,2.109307,0.00025,2.068328,0.357938,1379.431961,84.67819,1,Possible centroid shift toward faint star to the SE,2018-09-05 18:51:57+0000,2020-10-07 22:47:49+0000
spoc,tic7,219338557,133.01,1,,PC,,354.395739,-58.954636,9.883,0.018,11.551,0.02,1327.291396,0.002752,8.1952,0.001473,2.309555,0.457632,946.435776,82.18145,1,,2018-09-05 18:51:57+0000,2020-10-07 22:47:50+0000
spoc,tic7,234994474,134.01,1,,PC,,350.0313,-60.0652,9.169,0.019,11.005,0.018,1326.033176,0.001456,1.401529,0.000167,1.239376,0.315853,680.276934,56.304096,1,Level 1 candidate,2018-09-05 18:51:57+0000,2020-10-07 22:47:49+0000
spoc,tic7,267263253,135.01,1,135 b,PC,CP,7.328937,-76.304075,9.213,0.019,9.595,0.003,1325.783759,0.000208,4.126904,5.70E-05,4.492686,0.016126,10068.55437,33.41181,1,HD 2685 b,2018-09-05 18:51:57+0000,2020-10-07 22:47:49+0000
spoc,tic7,410153553,136.01,1,136 b,PC,CP,340.4921,-69.169,11.877,0.064,15.24,0.032,1325.72603,0.000322,0.46291,1.10E-05,0.520794,0.106125,4681.643995,178.9042,1,LHS 3844 b,2018-09-05 18:51:57+0000,2020-10-07 22:47:49+0000
spoc,tic7,176957796,137.01,1,,PC,FA,101.297297,-66.238034,10.642,0.018,11.402,0.103,1327.369003,0.004306,4.819018,0.001436,3.035372,0.275922,1803.249732,160.64334,1,,2018-09-05 18:34:18+0000,2020-10-07 22:48:03+0000
spoc,tic7,277683130,138.01,1,,PC,FP,328.926194,-61.673286,9.534,0.018,10.221,0.003,1328.058635,0.000797,6.198041,0.000348,2.176782,0.055149,3722.005937,195.5,1,TFOP FP,2018-09-05 18:51:57+0000,2020-10-07 22:47:49+0000
spoc,tic7,62483237,139.01,1,,PC,,336.402307,-34.909623,9.295,0.02,10.55,0.03,1334.896388,0.001811,11.058421,0.00257,2.136519,0.327214,1367.122742,100.4967,1,Level 1 candidate,2018-09-05 18:51:57+0000,2020-10-07 22:47:49+0000
spoc,tic7,140068425,140.01,1,,PC,,330.301574,-49.060026,9.806,0.041,10.265,0.004,1327.399305,0.001311,2.28139,0.000207,0.859711,0.116683,1077.390775,98.91284,1,events synchronized with modulations; potential secondary at 0.5 phase,2018-09-05 18:51:57+0000,2020-10-07 22:47:50+0000
spoc,tic7,403224672,141.01,1,141 b,PC,CP,338.984609,-59.864489,7.358,0.018,7.95,0.03,1325.538528,0.001209,1.008092,0.000123,1.545466,0.26052,199.825629,14.031903,1,HD 213885 b,2018-09-05 18:51:57+0000,2020-10-07 22:47:49+0000
spoc,tic7,425934411,142.01,1,,PC,,4.60579,-62.847886,14.672,0.018,16.641,1.133,1325.489793,0.000851,0.853319,2.40E-05,1.139772,0.074358,27850.1182,1655.4967,2 1,Gaia stellar radii 0.69 Rsun.,2018-11-14 15:06:55+0000,2020-10-07 22:47:50+0000
spoc,tic7,25375553,143.01,1,143 b,PC,KP,328.767654,-22.612566,9.772,0.019,10.251,0.005,1325.58249,0.000343,2.310894,0.000055,3.422324,0.025078,6939.353936,46.406292,1,WASP-111 b,2018-09-05 18:51:57+0000,2020-10-07 22:47:49+0000
qlp,tic8,261136679,144.01,1,144 c,KP,CP,84.291198,-80.469143,5.097,0.063,5.65,0.03,1325.505054,0.001062,6.267488,0.000611,3.029199,0.120433,313.503771,12.007657,1 4 8 11 12 13,pi Men c,2019-05-07 17:42:40+0000,2020-10-07 22:48:04+0000
qlp,gaia-dr2,265612438,145.01,1,,PC,,333.174746,-55.978763,11.635,0.019,12.342,0.046,1327.04953,0.00317,5.12944,0.00132,4.832,0.202,3376.1,2.32,1,Some confusion about whether source is this star or the close pair of equal brightness stars to the NE (260985864)- but difference image seems to indicate source is more likely to be this star.,2018-09-05 18:52:24+0000,2020-10-07 22:47:49+0000
qlp,tic8,355636844,146.01,1,,KP,FP,358.301495,-56.01304,10.241,0.019,10.444,0.02,1330.55618,0.00445,6.29632,0.00401,2.938,0.305,480,1.88992,1 2,Signal coming from a faint star to the SE. At least for the brighter of those it could be a planet.,2018-09-05 18:35:00+0000,2020-10-07 22:47:49+0000
qlp,tic8,220435095,147.01,1,,PC,FP,73.641434,-57.513549,11.9,0.006,12.568,0.103,1326.6127,0.00056,3.42321,1.00E-05,2.336,0.082,8290,126.38,1 2 3 4 5 6 7 8 9 10 11 12 13,Visible secondary; very likely EB,2018-09-05 18:35:00+0000,2020-10-07 22:47:49+0000
qlp,gaia-dr2,393940766,148.01,1,,PC,,338.320677,-38.159717,11.727,0.018,12.398,0.069,1327.33133,0.00241,4.867069,0.000678,3.23175,0.173399,4934.016164,255.92603,1,Planet candidate around 393940766 to the NW.,2018-09-05 18:52:24+0000,2020-10-07 22:47:49+0000
qlp,tic8,260985861,149.01,1,,PC,,76.635855,-80.768181,10.14,0.018,10.727,0.034,1327.40223,0.00153,3.33996,0.00002,4.093,0.211,4800,0.37,1 8 11 12 13,Source is apparently 260985864 which may be a planet depending on host star size.,2018-09-05 18:35:00+0000,2020-10-07 22:47:49+0000
qlp,tic8,271893367,150.01,1,,PC,,112.965653,-73.606153,10.903,0.006,11.39,0.015,1326.27952,0.00048,5.85743,0.00002,5.769,0.061,6680,0.119,1 2 3 4 5 6 7 8 9 11 12 13,TOI 150 under investigation no TFOP disposition,2018-09-05 18:34:59+0000,2020-10-07 22:47:49+0000
qlp,gaia-dr2,382302241,151.01,1,,PC,FP,83.348955,-58.745231,10.976,0.018,11.794,0.034,1326.04926,0.00331,1.59783,0.00034,1.49,0.296,1713.69,4.56,1,Large with possible synchronization,2018-09-05 18:34:59+0000,2020-10-07 22:47:49+0000
qlp,gaia-dr2,403287048,152.01,1,,PC,FP,332.357821,-62.333998,11.28,0.018,11.948,0.015,1327.92337,0.00494,7.00776,0.00315,2.68,0.824,3666.99,18,1,,2018-09-05 18:52:24+0000,2020-10-07 22:47:49+0000
qlp,gaia-dr2,231081369,153.01,1,,PC,FP,68.073647,-66.916366,11.686,0.018,12.217,0.08,1329.84791,0.00204,7.63227,0.00108,1.656,0.427,6339.82,21.4,1,,2018-09-05 18:34:59+0000,2020-10-07 22:48:04+0000
qlp,gaia-dr2,389525208,154.01,1,,PC,FP,313.261485,-38.59487,10.044,0.019,10.493,0.005,1329.35996,0.00111,6.74709,0.00067,2.343,0.136,19520.9,1570,1,TFOP FP,2018-09-05 18:52:24+0000,2020-10-07 22:47:49+0000
qlp,gaia-dr2,129637892,155.01,1,,PC,,321.114974,-37.850144,9,0.02,9.557,0.004,1326.74444,0.0038,5.43636,0.00194,5.974,0.257,8232.2,226,1,,2018-09-05 18:34:59+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,220518305,156.01,1,,PC,FP,41.467255,-64.320724,10.277,0.019,10.721,0.008,1336.13203,0.00186,14.14893,0.00189,3.765,0.23,18638.3,1660,1,Warm Jupiter candidate with a period of about 14 days,2018-09-05 18:34:59+0000,2020-10-07 22:48:03+0000
qlp,tic8,140691463,157.01,1,,PC,,73.701221,-76.680525,12.017,0.006,12.725,0.046,1326.54578,0.00036,2.08461,1.00E-05,1.835,0.122,12750,2.64768,1 2 3 4 5 6 7 8 9 11 12 13,TOI-157b (Nielsen+2020),2018-09-05 18:34:59+0000,2020-10-07 22:48:04+0000
qlp,gaia-dr2,403136413,158.01,1,,PC,FP,333.578639,-55.379022,11.18,0.018,11.878,0.02,1326.37811,0.00219,2.51266,0.00045,2.411,0.173,2790.01,2.71,1,,2018-09-05 18:52:24+0000,2020-10-07 22:47:49+0000
qlp,tic8,394657039,159.01,1,,PC,,51.782016,-78.549839,10.513,0.006,11.021,0.009,1328.63714,0.00037,3.76292,0.00012,4.070475,0.030846,11313.10267,111.85211,1 2 12 13,low amplitude pulsations ~ 1 day potentially phased with planet period,2018-09-05 18:52:24+0000,2020-10-07 22:47:49+0000
qlp,gaia-dr2,253917293,160.01,1,,PC,FP,337.500659,-31.924254,11.233,0.018,11.738,0.021,1327.37627,0.00284,4.608,0.001,3.383,0.758,3213.22,7.98,1,Source is star to the WSW (253917292).,2018-09-05 18:52:24+0000,2020-10-07 22:47:50+0000
qlp,tic8,348770361,161.01,1,,PC,,46.686073,-82.316391,11.496,0.006,12.492,0.031,1325.70292,0.00212,2.76898,0.00047,4.619,0.289,2100,1.7,1 12 13,Unknown stellar (and candidate) radius. Possible small centroid shift to NW.,2018-09-05 18:34:59+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,99493790,162.01,1,,PC,FP,317.639656,-23.305696,11.617,0.018,12.367,0.103,1332.98188,0.00071,7.76686,0.00094,3.291,0.097,24391.2,7.83,1,,2018-09-05 18:52:24+0000,2020-10-07 22:47:49+0000
qlp,tic8,179317684,163.01,1,163 b,PC,CP,79.768154,-71.895597,10.872,0.006,11.467,0.014,1328.8822,0.00035,4.23115,0.00001,4.238,0.029,7340,0.101,1 2 3 4 5 6 7 8 9 10 11 12 13,TFOP confirmed planet; TOI 163b,2018-09-05 18:34:59+0000,2020-10-07 22:47:49+0000
qlp,gaia-dr2,79395355,164.01,1,,PC,FP,320.054165,-51.309907,11.388,0.019,11.772,0.025,1328.33733,0.00377,7.31898,0.00224,3.771,0.886,3809.3,10.2,1,Potential blend with 79395356 to NE,2018-09-05 18:52:24+0000,2020-10-07 22:47:49+0000
qlp,tic8,350743714,165.01,1,,PC,FP,88.885933,-57.290593,9.789,0.024,10.029,0.005,1326.23493,0.00025,7.75765,1.00E-05,3.367,0.246,7750,0.354378,1 2 3 4 5 6 7 8 9 10 11 12 13,known brown dwarf; discovered by WASP; one of transits is in gap,2018-11-30 22:06:25+0000,2020-10-07 22:47:49+0000
qlp,gaia-dr2,147203645,166.01,1,,PC,,323.195894,-44.017794,10.696,0.018,11.328,0.011,1326.38424,0.0021,5.06136,0.000552,1.568033,0.082903,5410.551641,336.23077,1,,2018-09-05 18:52:24+0000,2020-10-07 22:47:49+0000
qlp,tic8,149990841,167.01,1,,PC,,90.662314,-64.819485,11.57,0.018,12.319,0.092,1328.03582,0.00063,4.45319,0.00002,1.91,0.173,6210,3.67,1 2 4 5 7 8 9  10 11 12,TOI 167 under investigation no observing notes ,2018-09-05 18:34:59+0000,2020-10-07 22:48:04+0000
qlp,gaia-dr2,369457671,168.01,1,,PC,,311.643495,-37.904371,11.419,0.018,12.475,0.103,1326.49996,0.00403,2.31257,0.00078,1.459,0.202,2248.69,6.98,1,,2018-09-05 18:52:24+0000,2020-10-07 22:47:49+0000
qlp,tic8,183120439,169.01,1,,PC,,16.778347,-75.198878,11.788,0.006,12.355,0.046,1327.43797,0.00103,2.25596,0.00014,1.134,0.053,5740,5,1 13,TOI 169 b,2018-09-05 18:52:24+0000,2020-10-07 22:47:49+0000
qlp,tic8,394698182,170.01,1,,PC,,54.988549,-83.088582,11.969,0.006,12.557,0.057,1325.51317,0.00085,3.7118,0.00021,2.747,0.093,12280,3,1 12 13,TOI 170 under investigation no observing notes ,2018-09-05 18:34:59+0000,2020-10-07 22:48:03+0000
spoc,tic7,309257814,171.01,1,,PC,,124.269511,-63.213478,11.541,0.019,12.145,0.036,1570.406689,0.000747,1.238544,0.000101,1.956982,0.079018,14328.05036,672.4156,10,follow-up in progress,2019-06-11 20:03:40+0000,2020-10-07 22:47:49+0000
spoc,tic7,309257814,171.02,2,,PC,,124.269511,-63.213478,11.541,0.019,12.145,0.036,1569.766494,0.003086,1.814118,0.000394,1.424161,0.221329,7138.979792,1064.7682,10,Likely EB and possibly double the period,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
qlp,gaia-dr2,29857954,172.01,1,172 b,PC,CP,316.631883,-26.69262,10.711,0.019,11.299,0.02,1326.91973,0.00529,9.476369,0.002479,4.738255,0.194877,3652.658346,160.28621,1,Confirmed planet.,2018-09-05 18:52:24+0000,2020-10-07 22:47:49+0000
qlp,tic8,270341214,173.01,1,,PC,,33.458316,-80.582809,8.866,0.018,9.32,0.03,1333.40891,0.00055,29.75378,8.00E-05,8.147,0.07,6334.98,0.16964,1 13,single transit in sector 1; additional transit in s13; period could be 29.7 days or a multiple thereof,2018-08-30 14:17:58+0000,2020-10-07 22:48:05+0000
spoc,tic7,425997655,174.01,1,174 b,PC,CP,55.459877,-62.767049,8.69687,0.018031,9.73,0.03,1325.325892,0.002248,17.66831,0.000607,2.695974,0.258669,730.596785,40.85522,11 4 3 2 1,HD 23472 b,2019-05-07 17:42:43+0000,2020-10-15 17:26:11+0000
spoc,tic7,425997655,174.02,2,174 c,PC,CP,55.459877,-62.767049,8.69687,0.018031,9.73,0.03,1340.303919,0.00224,29.796715,0.001249,2.945885,0.34046,638.80257,42.205654,11 4 3 2 1,HD 23472 c,2019-05-17 18:40:33+0000,2020-10-07 22:47:52+0000
spoc,tic7,425997655,174.03,3,,PC,,55.459877,-62.767049,8.69687,0.018031,9.73,0.03,1335.751351,0.003668,12.160999,0.000985,2.902685,0.441298,312.472088,40.42018,4 3 2 1,low MES,2019-05-17 18:40:33+0000,2020-10-07 22:47:53+0000
spoc,tic7,425997655,174.04,4,,PC,,55.459877,-62.767049,8.69687,0.018031,9.73,0.03,1326.0332,0.003027,3.975995,0.00021,1.560981,0.192923,174.45126,22.136805,4 3 2 1,low MES,2019-05-17 18:40:33+0000,2020-10-07 22:47:53+0000
spoc,tic8,307210830,175.01,1,175 c,PC,CP,124.5319,-68.313,9.393,0.009,11.685,0.017,1356.203945,0.000532,3.691509,0.000296,1.31133,0.171559,1741.535144,89.17493,12 11 10 9 8 5 2,L 98-59 c and TOI 175.01,2019-05-07 17:42:41+0000,2020-10-07 22:47:50+0000
spoc,tic7,307210830,175.02,2,175 d,PC,CP,124.5319,-68.313,9.393,0.009,11.685,0.017,1355.28665,0.00073,7.450804,2.10E-05,0.845834,0.294489,1667.795262,137.82532,12 11 10 9 8 5 2,has been confirmed by follow-up,2019-05-07 17:42:41+0000,2020-10-07 22:48:04+0000
spoc,tic7,307210830,175.03,3,175 b,PC,CP,124.5319,-68.313,9.393,0.009,11.685,0.017,1354.906006,0.00083,2.253089,7.00E-06,0.988833,0.308529,677.379319,54.27155,12 11 10 9 8 5 2,has been confirmed by follow-up,2019-05-07 17:42:41+0000,2020-10-07 22:48:04+0000
spoc,tic7,272086159,176.01,1,,PC,FP,115.0034,-72.2077,13.404,0.04,16.39,0.2,1363.043768,0.00044,16.155373,0.000103,1.556705,0.037499,71225.72317,1623.8068,5 6 4 3 2,,2019-05-07 17:42:40+0000,2020-10-07 22:48:05+0000
spoc,tic7,262530407,177.01,1,,PC,,20.4391,-46.7144,9.438,0.016,11.403,0.026,1356.153,0.000649,2.853133,6.60E-05,1.264674,0.13067,1589.963199,58.600864,3 2,known TOI,2018-12-20 17:24:11+0000,2020-10-15 17:18:24+0000
spoc,tic7,251848941,178.01,1,,PC,,7.30125,-30.453734,10.351,0.017,11.955,0.035,1360.242325,0.00238,6.558054,0.00129,2.233632,0.32997,1461.710128,116.35722,2,,2018-11-03 00:53:39+0000,2020-10-15 18:12:26+0000
spoc,tic7,251848941,178.02,2,,PC,,7.30125,-30.453734,10.351,0.017,11.955,0.035,1354.55219,0.004083,10.354252,0.003165,2.236524,0.274134,1657.067907,446.14713,2,similar period to candidate 3,2018-11-03 00:53:39+0000,2020-10-07 22:47:52+0000
spoc,tic7,251848941,178.03,3,,PC,,7.30125,-30.453734,10.351,0.017,11.955,0.035,1362.953314,0.003512,9.955936,0.005123,2.521805,0.662672,1126.601724,147.61179,2,similar period to candidate 2 and may be wrong; only two transits,2018-11-03 00:53:39+0000,2020-10-07 22:47:52+0000
spoc,tic7,207141131,179.01,1,,PC,,44.262259,-56.192071,8.141,0.017,8.99,0.03,1354.588395,0.000649,4.137394,9.60E-05,1.829919,0.136448,1134.536706,42.86272,3 2,known TOI,2018-12-20 17:24:11+0000,2020-10-15 19:00:13+0000
spoc,tic7,51912829,180.01,1,,PC,FP,14.2984,-67.496272,9.481,0.02,10.01,0.03,1325.897913,0.000328,0.835398,9.00E-06,1.480314,0.020716,2689.072814,65.36989,2 1,Likely EB,2018-11-03 00:36:48+0000,2020-10-07 22:47:49+0000
spoc,tic7,76923707,181.01,1,,PC,,352.171955,-34.491371,10.411,0.019,11.191,0.019,1358.118127,0.000495,4.532037,0.000161,2.373894,0.052422,7256.580429,114.943214,2,,2018-11-03 00:36:48+0000,2020-10-15 18:08:30+0000
spoc,tic7,76989773,182.01,1,,PC,FP,353.294594,-35.463618,9.623,0.019,10.224,0.007,1355.082723,0.000254,1.769141,3.10E-05,1.958463,0.019511,9408.639864,61.502316,2,v-shaped; two stars in PSF,2018-11-03 00:36:48+0000,2020-10-15 17:54:59+0000
spoc,tic7,183979262,183.01,1,,PC,FP,21.649233,-72.749038,8.273,0.019,8.778,0.002,1326.104287,0.000147,3.430776,1.50E-05,3.130096,0.008128,8980.21782,30.697788,2 1,700 ppm secondary; likely EB; possibly synchronized with rotation,2018-11-03 00:53:39+0000,2020-10-07 22:47:49+0000
spoc,tic7,300871545,184.01,1,,PC,FP,117.65759,-70.533607,10.025,0.018,10.405,0.006,1327.376627,0.000164,4.817028,2.60E-05,3.194467,0.008697,23550.64038,81.8451,2 1,1000 ppm secondary; likely EB,2018-10-19 23:49:46+0000,2020-10-07 22:48:08+0000
spoc,tic7,100100827,185.01,1,185 b,KP,KP,24.354314,-45.677896,8.833,0.017,9.28,0.03,1354.458014,4.40E-05,0.941449,2.00E-06,2.15304,0.004752,10692.96369,23.348818,3 2,WASP-18 b,2018-12-20 17:24:11+0000,2020-10-07 22:47:50+0000
spoc,tic7,279741379,186.01,1,186 b,PC,CP,51.74676,-63.499154,6.95341,0.017139,8.08,0.03,1350.313556,0.001003,,,3.407877,0.12282,1609.964688,67.73463,1 2 3 4,single transit of GJ 143/HD 21749 b; second transit falls in data gap;  third transit falls on interval of instrument noise; period from follow-up is 35.6 days,2018-12-04 21:48:30+0000,2020-10-07 22:48:06+0000
spoc,tic7,279741379,186.02,2,,PC,,51.74676,-63.499154,6.95341,0.017139,8.08,0.03,1332.299222,0.002676,7.787068,0.000418,2.524159,0.140869,213.24494,18.513388,1 2 3 4,HD 21749 c,2020-07-09 13:30:18+0000,2020-10-07 22:48:16+0000
spoc,tic7,260304296,187.01,1,,PC,FP,94.615669,-57.013569,9.093,0.019,9.486,0.003,1325.778915,0.000181,0.512589,3.00E-06,1.655647,0.013929,5643.213545,37.83573,2 1,v-shaped; very likely EB,2018-10-19 23:49:45+0000,2020-10-07 22:48:04+0000
spoc,tic7,280830734,188.01,1,,PC,FP,44.555164,-70.760917,9.426,0.018,9.978,0.004,1325.777845,0.002426,1.162031,8.80E-05,1.172865,0.184116,341.597999,92.848785,2 1,V-shaped; variable slightly evolved star,2018-11-03 00:53:39+0000,2020-10-07 22:47:49+0000
spoc,tic7,278866211,189.01,1,,PC,FP,100.807855,-55.24454,10.218,0.018,10.741,0.009,1327.357534,0.000613,2.194097,4.10E-05,1.956189,0.036019,5681.89216,129.55716,2 1,8th mag star nearby; v-shaped; likely on target,2018-10-19 23:49:46+0000,2020-10-15 18:09:21+0000
spoc,tic7,166739520,190.01,1,190 b,KP,KP,36.775436,-50.284518,9.632,0.018,10.139,0.005,1357.571578,0.000478,10.020817,0.000175,5.79945,0.035616,8256.898746,52.415806,3 2,WASP-117 b,2018-12-20 17:24:11+0000,2020-10-15 17:03:20+0000
spoc,tic7,183532609,191.01,1,191 b,KP,KP,359.900305,-35.03139,9.109,0.019,9.789,0.003,1358.920239,0.000342,8.159165,0.000501,4.437074,0.026217,15535.47482,185.4004,2,WASP-8 b,2018-11-03 00:53:39+0000,2020-10-15 17:57:09+0000
spoc,tic7,183537452,192.01,1,192 b,KP,KP,357.879533,-39.906726,10.195,0.017,11.331,0.013,1356.414736,0.000268,3.922743,7.40E-05,2.616187,0.028454,11502.26905,71.8658,2,WASP-29 b,2018-11-03 00:53:39+0000,2020-10-15 17:24:28+0000
spoc,tic7,183985250,193.01,1,,PC,,358.667547,-37.62802,9.098,0.018,9.79,0.03,1354.214863,0.000275,0.792072,1.50E-05,0.686972,0.078023,1584.199003,42.921795,2,Tdur is short for Rstar,2018-11-03 00:53:39+0000,2020-10-07 22:47:50+0000
spoc,tic7,211438925,194.01,1,194 b,KP,KP,5.160559,-23.935731,10.211,0.018,10.675,0.007,1356.565648,0.000383,4.899379,0.00013,3.342154,0.027737,10351.8249,83.83698,2,WASP-20 b,2018-11-03 00:53:39+0000,2020-10-15 18:47:50+0000
spoc,tic7,230982885,195.01,1,195 b,KP,KP,24.604344,-55.772082,9.956,0.018,10.57,0.006,1355.490416,0.000138,2.072761,2.00E-05,2.588325,0.012332,13510.21607,47.685387,2,WASP-97 b,2018-11-03 00:53:39+0000,2020-10-15 18:54:05+0000
spoc,tic7,234519192,196.01,1,,PC,,14.551711,-64.761619,8.05,0.018,8.49,0.03,1354.30751,0.001705,1.163088,0.000126,1.805261,0.100137,595.248779,31.477335,2,v-shaped,2018-11-03 00:53:39+0000,2020-10-07 22:47:49+0000
spoc,tic7,441462736,197.01,1,197 b,PC,CP,353.033649,-21.801397,7.303,0.017,8.15,0.03,1357.013115,0.004172,14.279001,0.006368,9.207214,0.29331,831.80496,45.163708,2,evolved star; HD 221416 b,2018-10-22 19:57:36+0000,2020-10-07 22:48:03+0000
spoc,tic7,12421862,198.01,1,,PC,,2.2682,-27.1221,9.853,0.04,11.688,0.014,1356.375417,0.002301,20.427265,0.003312,2.178553,0.580092,1207.668052,111.82804,2,alerted period of 20.4 d correct,2018-11-03 01:49:39+0000,2020-10-15 18:43:14+0000
spoc,tic7,309792357,199.01,1,,PC,,80.105474,-59.895662,10,0.019,10.701,0.008,1361.02063,0.000566,104.86489,0.00161,6.25,0.523,12270,4.63643,13 12 11 10 9 8 7 6 5 4 3 2 1,TOI 199 under investigation no observing notes; have correct period 104.871 days,2018-12-04 21:48:38+0000,2020-10-07 22:48:06+0000
qlp,tic8,410214986,200.01,1,200 b,PC,CP,354.914556,-69.195787,7.771,0.018,8.17,0.03,1332.31,0.000666,8.13712,0.00059,3.052,0.914,3576,9.77732,1,DS Tuc A b,2018-11-09 21:01:14+0000,2020-10-07 22:48:03+0000
spoc,tic7,350618622,201.01,1,,PC,,87.401712,-54.910734,8.566,0.02,9.07,0.03,1376.05214,0.000517,52.978306,0.000371,4.812241,0.033026,6282.396344,53.448612,13 12 11 10 8 7 5 6 4 3 2 1,single transit in previous sectors,2019-05-07 17:42:42+0000,2020-10-07 22:48:06+0000
spoc,tic7,350618622,201.02,2,,PC,,87.401712,-54.910734,8.566,0.02,9.07,0.03,1327.244194,0.002937,5.849173,9.80E-05,3.543561,0.265375,117.917657,11.892382,13 12 11 10 8 7 5 6 4 3 2 1,,2020-03-11 15:13:21+0000,2020-10-07 22:47:47+0000
spoc,tic7,355509914,202.01,1,,PC,,15.524836,-59.087778,14.587,0.019,15.534,0.206,1326.115925,0.002679,1.738316,0.000145,1.436749,0.172887,17370.80998,1709.56,2 1,The OOT centroid is wrong; The signal is on target.,2018-11-14 15:06:55+0000,2020-10-07 22:47:50+0000
spoc,tic7,259962054,203.01,1,,PC,,43.0188,-67.6876,12.17,0.05,15.017,0.052,1327.729066,0.007615,51.953234,0.010389,6.315533,0.849625,2534.439984,296.2564,2 1,M dwarf; first transit is on/near momentum dump; the transit duration is a bit long for the reported period;,2018-10-22 18:35:20+0000,2020-10-07 22:48:03+0000
spoc,tic7,281781375,204.01,1,,PC,,12.975211,-59.343014,9.197,0.019,9.819,0.004,1328.032557,0.005254,43.828624,0.007815,4.507978,0.499727,546.296538,70.974144,2 1,Only two events;  first event is on/near momentum dump.,2018-11-14 15:06:55+0000,2020-10-07 22:47:52+0000
qlp,tic8,281575427,205.01,1,,PC,,7.975187,-56.965111,9.427,0.017,9.921,0.004,1326.336481,0.003776,4.251801,0.000517,3.333173,0.711858,311.282536,31.056303,2 1,TOI 205,2018-11-14 15:06:55+0000,2020-10-15 17:13:32+0000
spoc,tic7,55650590,206.01,1,,PC,,73.73719,-62.522369,12.472,0.036,14.938,0.126,1325.542258,0.000541,0.73632,8.00E-06,0.564138,0.230347,1457.856751,130.0673,5 6 4 3 2 1,,2019-05-17 18:40:33+0000,2020-10-07 22:47:52+0000
spoc,tic7,260271203,207.01,1,,PC,FP,94.218078,-58.229816,13.42,0.019,14.095,0.149,1414.835781,0.00103,5.649621,0.000499,4.153365,0.074243,47439.1858,753.47375,4,follow-up in progress,2019-01-31 17:54:50+0000,2020-10-07 22:48:04+0000
spoc,tic7,314865962,208.01,1,,PC,,53.281311,-72.744226,10.315,0.019,11.092,0.01,1335.959833,0.003964,22.4536,0.001306,4.967167,0.614287,732.988967,59.873817,6 3 2 1,,2019-05-17 18:40:33+0000,2020-10-07 22:47:52+0000
spoc,tic7,52204645,209.01,1,,PC,,19.394306,-66.902497,10.778,0.018,11.671,0.08,1325.883984,0.002528,4.379757,0.000333,1.651748,0.451224,1048.286075,90.82954,2 1,The signal is likely on target; the centroid offset seen in SPOC report is likely caused by the nearby giant 9th mag star;which has a peak in periodogram at 8.60 days; and causes the second bright spot seen in difference image,2018-11-14 15:06:55+0000,2020-10-07 22:47:52+0000
spoc,tic7,141608198,210.01,1,,PC,,88.960448,-73.984659,12.507,0.017,15.366,0.149,1329.822955,0.002314,9.010124,0.000289,1.920005,0.250324,4028.362853,274.0407,5 4 3 2 1,TOI 210; VPC+,2019-05-07 17:42:37+0000,2020-10-07 22:48:04+0000
spoc,tic7,300293197,211.01,1,,PC,FP,110.279641,-68.578384,9.448,0.019,10.129,0.005,1329.255719,0.001078,6.563939,0.000169,1.679329,0.08334,2055.220997,84.44678,3 2 1,known TOI,2018-12-04 21:48:36+0000,2020-10-07 22:47:50+0000
spoc,tic7,206609630,212.01,1,,PC,,22.551,-59.5832,12.186,0.04,14.876,0.006,1325.491317,7.00E-05,0.335269,1.00E-06,0.71036,0.01006,18458.26176,232.43492,1 2,Possible M dwarf; Gaia give this source duplication flag; no radius/parallax available,2018-10-22 18:35:11+0000,2020-10-07 22:47:50+0000
spoc,tic7,234345288,213.01,1,,PC,,38.886663,-71.624147,9.697,0.017,10.879,0.014,1343.336546,0.002193,23.519835,0.000201,3.487151,0.37539,1444.723742,87.838684,13 2 1,one of the transits is cut off,2018-11-14 15:06:55+0000,2020-10-07 22:47:52+0000
spoc,tic7,167415965,214.01,1,,PC,,99.460716,-70.932613,8.009,0.006,8.71,0.03,1336.683601,0.001346,18.553133,0.000129,3.818619,0.219438,448.563352,17.480228,13 12 11 10 9 7 5 6 4 3 2 1,follow up in progress,2019-05-07 17:42:38+0000,2020-10-07 22:48:04+0000
spoc,tic7,167415965,214.02,2,,PC,,99.460716,-70.932613,8.009,0.006,8.71,0.03,1332.494505,0.002943,9.695722,0.000146,3.401338,0.376323,123.381364,13.409827,13 12 11 10 9 7 5 6 4 3 2 1,possibly has TTVs,2020-03-11 15:13:21+0000,2020-10-07 22:47:47+0000
spoc,tic7,231912935,215.01,1,,PC,,7.318019,-63.790619,10.475,0.018,11.026,0.009,1334.391185,0.003433,26.296721,0.004952,2.686196,0.577005,1089.498502,135.90546,2 1,A weak detection.,2018-11-14 15:06:55+0000,2020-10-07 22:47:52+0000
spoc,tic7,55652896,216.01,1,216 c,PC,CP,73.980231,-63.260063,11.504,0.018,12.324,0.069,1331.264968,0.000509,34.554608,8.80E-05,5.562375,0.039885,18121.21302,110.365166,13 12 11 9 8 7 5 6 4 3 2 1,,2019-05-07 17:42:36+0000,2020-10-07 22:48:08+0000
spoc,tic7,55652896,216.02,2,216 b,PC,CP,73.980231,-63.260063,11.504,0.018,12.324,0.069,1325.455443,0.002776,17.068691,0.000241,3.008628,0.208793,2536.778566,126.834785,13 12 11 9 8 7 5 6 4 3 2 1,TTVs in system; possible additional single around 2046,2019-05-07 17:42:36+0000,2020-10-07 22:48:06+0000
spoc,tic7,260043723,217.01,1,,PC,FP,91.608606,-58.953644,8.711,0.018,9.209,0.003,1327.066685,0.004616,3.13879,0.00045,4.90342,0.267827,479.789868,75.92478,2 1,possible centroid shift,2018-10-22 18:35:20+0000,2020-10-13 17:12:31+0000
spoc,tic7,32090583,218.01,1,,PC,,58.42027,-68.739532,13.551,0.064,16.445,0.172,1325.546913,0.000662,0.438374,1.00E-05,0.560712,0.347968,2168.83035,288.3962,6 4 3 2 1,this is the toi.01 target (period 0.4 days),2019-06-06 20:53:59+0000,2020-10-07 22:47:52+0000
spoc,tic7,260609205,219.01,1,,PC,FP,97.453901,-57.254837,12.63,0.018,13.292,0.08,1328.754344,0.000912,4.461939,0.000134,5.361187,0.060268,21415.86906,253.97694,2 1,,2018-10-22 18:35:22+0000,2020-10-07 22:48:04+0000
spoc,tic7,150098860,220.01,1,,PC,,91.799884,-61.996896,9.656,0.018,10.466,0.007,1335.902884,0.001599,10.695237,9.40E-05,2.316813,0.105481,905.844289,31.67389,12 11 10 9 8 7 5 6 4 2 1,TOI 220 under investigation no observing notes ,2019-05-07 17:42:37+0000,2020-10-07 22:47:50+0000
spoc,tic7,316937670,221.01,1,,PC,FP,356.4904,-56.3447,11.78,0.04,13.82,0.091,1325.342966,0.001421,0.62425,3.30E-05,0.774288,0.553938,954.060325,141.39258,2 1,"TFOP FP; event is on  event is on the dT= 0.24 fainter neighbor ~8"" W TIC 316937669; M dwarf; low MES USP.",2018-11-14 15:06:55+0000,2020-10-07 22:47:52+0000
spoc,tic7,144440290,222.01,1,,PC,FP,359.161519,-44.719088,8.723,0.017,9.37,0.03,1376.544,,,,0.68,,5530,,2,single transit (no period),2018-11-16 21:15:19+0000,2020-10-07 22:48:05+0000
spoc,tic7,326453034,223.01,1,,PC,,339.677665,-25.631723,10.206,0.018,11.119,0.011,1355.95751,0.002649,14.445918,0.003833,1.533311,0.535725,1273.806981,161.52963,2,Low significance; not enough information from centroid plot to determine if object is on target. Gaia indicates R*=2.7. Transit duration seems short for a giant. Period is similar to the spacecraft period but transit events are not near known scattered light events so they could be real.,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,70797900,224.01,1,,PC,FP,1.9774,-29.979,10.95,0.04,13.031,0.027,1365.843681,0.00024,,,1.881429,0.01978,77200,,2,V-shaped; single transit; likely EB.,2018-11-16 21:15:40+0000,2020-10-07 22:48:05+0000
spoc,tic7,47525799,225.01,1,,PC,,343.879737,-24.409619,10.948,0.018,12.061,0.04,1355.118503,0.004188,,,3.75,,9680,,2,single transit (no period); centroid information is hard to interpret,2018-11-16 21:15:42+0000,2020-10-07 22:48:05+0000
spoc,tic7,47484268,226.01,1,,PC,FP,342.9664,-24.7875,12.367,0.04,15.46,0.2,1358.500535,0.002621,,,2.67,,13400,,2,The second event is not real. Single transit (no period).,2018-11-16 21:15:42+0000,2020-10-07 22:48:05+0000
spoc,tic7,2760710,227.01,1,,PC,,356.5277,-16.6912,14.277,0.059,18.44,0.2,1364.102069,0.002061,,,1.51,,30400,,2,The second event is not real. single transit (no period).,2018-11-16 21:15:45+0000,2020-10-07 22:48:05+0000
spoc,tic7,77044471,228.01,1,228 b,KP,KP,358.558713,-30.012999,13.199,0.018,13.957,0.103,1356.102509,0.001335,2.686063,0.000249,2.424327,0.12317,12456.67414,441.25824,2,HATS-16 b,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,120610833,229.01,1,229 b,PC,KP,5.237503,-35.998265,11.438,0.018,11.801,0.062,1354.773398,0.000561,3.126068,0.000111,1.693783,0.0351,11367.26672,238.25899,2,WASP-45 b,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,160074939,230.01,1,,PC,,346.319044,-36.945536,8.721,0.019,9.17,0.03,1366.329788,0.002965,13.340145,0.004364,4.611198,0.546755,589.893526,79.06242,2,The transit signal maybe caused by scattered light.,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,204376737,231.01,1,231 b,KP,KP,348.157236,-22.673953,11.409,0.019,11.907,0.034,1357.394512,0.000268,3.361021,6.30E-05,2.579176,0.022597,24221.40354,165.62149,2,WASP-6 b,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,402026209,232.01,1,232 b,KP,KP,353.562839,-42.061409,11.778,0.018,12.483,0.041,1355.184519,0.000153,1.338217,2.20E-05,2.161786,0.018043,27106.12111,167.32788,2,WASP-4 b,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,415969908,233.01,1,,PC,,343.71,-18.9118,11.256,0.04,13.342,0.021,1365.263091,0.002808,11.665865,0.003883,2.010591,0.3316,2699.083486,292.65363,2,,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,12423815,234.01,1,,PC,,2.568707,-26.2824,14.569,0.018,16.516,0.114,1356.088115,0.001478,2.839249,0.00031,1.484886,0.106988,37161.89288,2062.7036,2,centroid shift is not significant.,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,280095254,235.01,1,,PC,,46.196133,-73.396554,9.319,0.018,9.864,0.004,1357.283071,0.000791,10.090288,0.000038,1.725186,0.051216,2380.18065,137.54263,13 6 2,originally reported period was 20.1 which is twice the real period identified here,2019-05-17 18:40:33+0000,2020-10-07 22:47:52+0000
spoc,tic7,9727392,236.01,1,,PC,FP,358.444723,-10.884944,11.239,0.019,11.861,0.08,1355.325711,0.000357,4.534451,0.000118,4.936391,0.025827,23574.84291,144.90733,2,1700 ppm secondary. Likely EB.,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,305048087,237.01,1,,PC,,353.2427,-29.4151,13.458,0.042,16.37,0.2,1355.24981,0.00261,5.433729,0.001053,1.172585,0.472631,6530.706532,843.5729,2,low MES.,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,9006668,238.01,1,,PC,,349.231362,-18.606628,9.897,0.018,10.748,0.013,1354.669184,0.002485,1.272419,0.000206,1.404112,0.309772,438.019033,49.08374,2,centroid offset not significant.,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,9725627,239.01,1,239 b,PC,KP,358.408542,-10.118057,10.973,0.019,11.915,0.032,1356.962278,0.000995,4.15701,0.000336,3.959188,0.09311,4851.510897,104.13186,2,Previously-known planet,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,101948569,240.01,1,,PC,,14.754696,-44.160832,10.593,0.019,11.795,0.032,1360.113171,0.003046,19.472408,0.004362,3.480887,0.452211,1645.952677,140.12372,2,,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,77031414,241.01,1,241 b,PC,KP,354.168219,-34.611234,10.925,0.026,11.15,0.036,1355.195771,0.000212,1.386653,2.00E-05,2.289876,0.018571,14260.66117,86.77461,2,WASP-173 A b; contaminates 77031413,2018-11-29 21:52:42+0000,2020-10-15 18:15:34+0000
spoc,tic7,120585579,242.01,1,,PC,FP,4.451491,-38.110851,12.452,0.018,13.046,0.057,1357.778211,0.000677,6.340315,0.000367,4.249306,0.056679,25410.70329,265.38632,2,The detected secondary could have a wrong depth estimation because of the low points near 1380.,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,149010208,243.01,1,,PC,FP,3.394055,-31.334372,11.637,0.019,12.174,0.08,1356.619165,0.000719,3.437004,0.000173,4.271161,0.043736,15173.12559,203.25404,2,Gaia radius is 1.8 Rsun. Planet radius is big.,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,118327550,244.01,1,,PC,,10.570615,-36.718138,10.317,0.017,12.861,0.069,1357.365444,0.00269,7.395586,0.001447,1.149398,0.538523,1012.47853,133.86511,2,Stellar radius is likely to be smaller because Teff is low. Gaia shows it is a high proper motion star with big parallax.,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,154618248,245.01,1,,PC,,345.77877,-33.500373,8.441,0.017,8.85,0.03,1361.546719,0.001358,8.773772,0.000994,1.035961,0.169075,1008.057887,85.30659,2,"The target is two stars separated by <1""; TICOffset and OOTOffset not significant; no other star at the location of the centroid shift indicating signal likely on target",2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,158623531,246.01,1,246 b,KP,KP,24.168162,-50.659178,11.192,0.018,12.049,0.057,1355.732521,0.000422,7.872846,0.000122,3.734301,0.037184,14870.543,109.76864,3 2,WASP-105 b,2018-12-20 17:24:11+0000,2020-10-07 22:47:52+0000
spoc,tic7,160148385,247.01,1,247 b,KP,KP,1.046353,-47.360626,11.857,0.018,12.569,0.069,1354.319952,0.000573,3.425239,0.000133,2.44683,0.042511,14427.18012,193.54935,2,WASP-96 b,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,201793781,248.01,1,,PC,,34.683547,-54.859771,8.445,0.02,9.03,0.03,1354.835774,0.001932,5.991198,0.000404,3.462171,0.240267,498.280389,33.505875,3 2,known TOI,2018-12-20 17:24:11+0000,2020-10-07 22:47:52+0000
spoc,tic7,179985715,249.01,1,,PC,,14.080413,-38.948683,11.165,0.018,12.531,0.057,1359.540377,0.004044,6.613147,0.002144,2.248344,0.601013,1424.748364,169.94946,2,centroid offset not significant.,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,184240683,250.01,1,250 b,KP,KP,359.348992,-41.27715,11.502,0.018,12.147,0.046,1355.508203,0.000305,1.628393,3.40E-05,2.376132,0.027347,13802.22023,111.3282,2,WASP-5 b,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,224225541,251.01,1,,PC,,353.061818,-37.25589,9.307,0.017,9.887,0.005,1357.305816,0.001781,4.937712,0.000733,2.196239,0.334344,917.152864,79.04549,2,centroid shift not significant.,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,237924601,252.01,1,,PC,,57.553578,-63.053777,11.624,0.019,12.458,0.033,1354.720066,0.000731,1.002192,2.80E-05,0.633253,0.247183,1892.113763,148.03098,3 2,known TOI,2018-12-04 21:48:18+0000,2020-10-07 22:48:03+0000
spoc,tic7,322063810,253.01,1,,PC,,14.317859,-51.584652,9.26511,0.017195,10.77,0.03,1355.612876,0.004283,3.515816,0.001043,2.001291,0.327831,309.195421,43.017746,2,There is another star in the same pixel. Centroid offset is not significant.,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,49687222,254.01,1,,PC,FA,351.705496,-11.725416,9.794,0.02,10.263,0.009,1360.073308,0.002667,20.186539,0.003807,1.866565,0.909295,1006.041833,143.67206,2,The transit shape looks asymmetric but it is not near known systematics; recommend to confirm signal on target before follow up.,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,204317710,255.01,1,255 b,KP,KP,346.075057,-21.271946,13.684,0.018,14.386,0.114,1355.983448,0.001755,2.812077,0.000324,2.856534,0.146208,15289.11022,605.029,2,HATS-32 b,2018-11-29 21:52:42+0000,2020-10-07 22:47:52+0000
spoc,tic7,92226327,256.01,1,256 b,KP,KP,11.247108,-15.271294,11.238,0.07,14.15,0.062,1389.285282,0.002133,24.73712,0.00025,1.958295,0.190383,4088.825398,360.44772,3,LHS-1140 b,2018-11-30 22:06:23+0000,2020-10-07 22:48:03+0000
spoc,tic7,92226327,256.02,2,256 c,KP,KP,11.247108,-15.271294,11.238,0.07,14.15,0.062,1389.293276,0.002136,3.778378,0.000784,1.028338,0.2879,3334.77603,300.73108,3,LHS-1140 c,2018-11-30 22:06:23+0000,2020-10-07 22:47:53+0000
qlp,tic8,200723869,257.01,1,257 b,PC,CP,47.516593,-50.832383,7.029,0.006,7.57,0.03,1385.77602,0.00105,18.37073,0.0008,6.319,0.267,1440,0.203551,3 4,HD 1991 b; first event is a partial transit,2019-01-16 19:24:30+0000,2020-10-07 22:48:03+0000
spoc,tic7,350445771,258.01,1,,PC,FP,85.46744,-56.740516,10.998,0.019,11.165,0.015,1326.800815,0.001485,3.190394,0.000106,1.806342,0.080928,3437.243608,208.87587,3 2 1,possible secondary,2018-12-04 21:48:44+0000,2020-10-07 22:47:50+0000
spoc,tic7,12862099,259.01,1,259 b,KP,KP,3.903156,-11.938108,12.333,0.018,13.096,0.069,1386.578118,0.000681,2.423823,0.000137,2.248401,0.054273,16167.17837,301.42267,3,WASP-44 b,2018-11-30 22:06:23+0000,2020-10-07 22:47:53+0000
spoc,tic7,37749396,260.01,1,,PC,,4.773193,-9.964846,8.42928,0.017033,9.9,0.03,1392.294408,0.00257,13.470018,0.003236,1.998396,0.343922,686.53595,64.596115,3,only two transits,2018-11-30 22:06:23+0000,2020-10-07 22:47:53+0000
spoc,tic7,63898957,261.01,1,,PC,,15.217632,-24.423907,9.02,0.02,9.56,0.03,1387.285571,0.002961,3.361391,0.000985,3.154215,0.649077,422.240474,41.641174,3,ambiguous period,2018-11-30 22:06:23+0000,2020-10-07 22:47:53+0000
spoc,tic7,63898957,261.02,2,,PC,,15.217632,-24.423907,9.02,0.02,9.56,0.03,1389.727185,0.003037,13.039359,0.004316,4.921832,0.531445,625.599569,58.03166,3,ambiguous period; many transits; need photometry to constrain period,2018-11-30 22:06:23+0000,2020-10-07 22:47:53+0000
spoc,tic7,70513361,262.01,1,,PC,,32.533514,-31.06986,8.083,0.018,8.91,0.03,1389.839926,0.001816,11.146909,0.002487,1.357828,0.278714,647.37743,62.20103,3,ambiguous period,2018-11-30 22:06:23+0000,2020-10-07 22:47:53+0000
spoc,tic7,120916706,263.01,1,,PC,,37.1081,-25.0974,15.851,0.062,18.97,0.2,1386.172349,0.00147,0.556737,7.30E-05,0.852671,0.16541,63679.09555,5715.9956,3,,2018-11-30 22:06:24+0000,2020-10-07 22:47:53+0000
spoc,tic7,122612091,264.01,1,264 b,KP,KP,41.040001,-30.169041,10.452,0.018,10.868,0.007,1383.398113,0.000735,2.216794,5.10E-05,3.881758,0.044936,4300.368098,49.195816,4 3,WASP-72 b,2019-06-06 20:53:59+0000,2020-10-07 22:47:53+0000
spoc,tic7,159951311,265.01,1,265 b,KP,KP,49.562227,-41.302145,11.664,0.018,12.456,0.046,1387.571092,0.00052,5.924426,0.000114,2.83538,0.048764,11992.49332,135.86578,4 3,WASP-139 b,2019-06-06 20:53:59+0000,2020-10-07 22:47:53+0000
spoc,tic7,164767175,266.01,1,,PC,,26.209635,-18.400947,9.433,0.019,10.07,0.03,1393.078739,0.003507,10.767807,0.004925,3.397389,0.758994,650.610352,76.32915,3,period ambiguous for .01 and .02; unclear which transits are attributed to which candidates; will not be observed again in nominal mission,2018-11-30 22:06:24+0000,2020-10-07 22:47:53+0000
spoc,tic7,164767175,266.02,2,,PC,,26.209635,-18.400947,9.433,0.019,10.07,0.03,1392.104974,0.004409,6.19132,0.003482,3.4164,1.161866,345.240264,62.78886,3,period ambiguous for .01 and .02; unclear which transits are attributed to which candidates; will not be observed again in nominal mission,2018-11-30 22:06:24+0000,2020-10-07 22:47:53+0000
spoc,tic7,166836920,267.01,1,267 b,KP,KP,39.897688,-50.008005,8.923,0.018,9.475,0.003,1387.960271,0.00042,5.75244,0.000221,5.385902,0.035574,5386.655432,40.782204,3,WASP-99 b,2018-11-30 22:06:24+0000,2020-10-15 17:49:24+0000
spoc,tic7,219253008,268.01,1,,PC,,65.915985,-53.850952,9.6,0.05,10,0.03,1385.127289,0.000967,5.066148,0.000107,6.157278,0.07615,1932.407299,36.30666,5 4 3,,2019-05-17 18:40:33+0000,2020-10-07 22:47:53+0000
spoc,tic7,220479565,269.01,1,,PC,,75.846109,-54.177194,12.27,0.018,14.37,0.114,1381.846933,0.000863,3.697675,4.90E-05,0.876424,0.169948,4763.767863,230.01253,5 6 4 3,,2019-05-17 18:40:33+0000,2020-10-07 22:47:53+0000
spoc,tic7,259377017,270.01,1,270 c,PC,CP,68.4154,-51.9562,10.416,0.04,12.603,0.039,1383.842444,0.000601,5.660182,6.80E-05,1.640464,0.087817,3927.099359,83.66921,5 4 3,,2019-05-17 18:40:33+0000,2020-10-07 22:47:53+0000
spoc,tic7,259377017,270.02,2,270 d,PC,CP,68.4154,-51.9562,10.416,0.04,12.603,0.039,1389.677602,0.000899,11.380259,0.000242,2.128046,0.143122,3183.166685,99.3292,5 4 3,,2019-05-17 18:40:33+0000,2020-10-07 22:47:53+0000
spoc,tic7,259377017,270.03,3,270 b,PC,CP,68.4154,-51.9562,10.416,0.04,12.603,0.039,1383.732364,0.001651,3.360137,0.000121,1.393345,0.48356,962.205101,81.64058,5 4 3,,2019-05-17 18:40:33+0000,2020-10-07 22:47:53+0000
spoc,tic7,259511357,271.01,1,,PC,,70.775334,-50.219614,8.412,0.021,8.95,0.03,1382.228163,0.001019,2.476082,5.60E-05,1.050608,0.1897,383.409029,23.658146,5 4 3,follow up in progress,2019-05-17 18:40:33+0000,2020-10-07 22:47:53+0000
spoc,tic7,268766053,272.01,1,272 b,KP,KP,31.909198,-20.661837,11.692,0.019,12.591,0.069,1386.231709,0.00046,3.30968,0.000124,2.283755,0.035981,19306.42895,247.67601,3,WASP-53 b,2018-11-30 22:06:25+0000,2020-10-07 22:47:53+0000
spoc,tic7,279740441,273.01,1,,PC,FP,51.504634,-64.548553,11.461,0.06,12.569,0.16,1386.095087,0.001413,0.741859,8.90E-05,1.502696,0.119604,2983.625732,173.75093,3,still can be a planet on 279740439,2018-11-30 22:06:25+0000,2020-10-07 22:47:49+0000
spoc,tic7,281979481,274.01,1,,PC,,130.504849,-75.801512,10.443,0.018,11.214,0.014,1386.381414,0.002218,0.542248,0.000106,1.014235,0.140909,696.539405,202.15729,3,needs follow-up to check if signal is on-target,2018-11-30 22:06:25+0000,2020-10-07 22:48:03+0000
spoc,tic7,373844472,275.01,1,,PC,FP,81.516837,-67.233034,10.975,0.019,11.915,0.08,1326.061419,0.000213,0.919476,4.00E-06,1.463932,0.021281,10356.7672,103.05044,3 1,v-shaped; likely EB,2018-12-04 21:48:48+0000,2020-10-07 22:48:04+0000
spoc,tic7,382188882,276.01,1,,PC,FP,81.352974,-55.019917,10.615,0.018,11.073,0.011,1387.759868,0.001184,4.800523,0.000607,2.058526,0.087929,5388.911854,300.2252,3,likely EB,2018-11-30 22:06:26+0000,2020-10-07 22:47:49+0000
spoc,tic7,439456714,277.01,1,,PC,,19.0772,-20.9522,11.681,0.04,13.632,0.021,1389.02917,0.001801,3.994244,0.000716,2.035741,0.136515,5783.507445,330.01193,3,check that 439456712 is not the target,2018-11-30 22:06:26+0000,2020-10-07 22:47:53+0000
spoc,tic7,244161191,278.01,1,,O,,4.8831,-5.9113,13.099,0.059,16.45,0.2,1386.106592,0.000835,0.298746,2.30E-05,1.046606,0.071629,12047.11181,716.01935,3,possible dipper; not a planet candidate; Rstar may be larger than stated,2018-12-11 21:32:33+0000,2020-10-07 22:47:53+0000
spoc,tic7,122613513,279.01,1,,PC,,41.188507,-32.210889,10.475,0.018,12.035,0.021,1388.370019,0.00225,11.494122,0.000968,2.4156,0.30102,1575.036131,116.84506,4 3,,2019-05-17 18:40:33+0000,2020-10-07 22:47:53+0000
spoc,tic7,42054565,280.01,1,,PC,,24.16871,-36.41367,9.957,0.018,10.615,0.006,1393.67584,0.003073,10.175948,0.004156,1.804196,0.939437,958.058218,168.9886,3,low SNR; possible instrument systematic; source is possibly 42054566 which is 4.24 as away,2018-12-11 21:32:33+0000,2020-10-07 22:47:53+0000
spoc,tic7,38696105,281.01,1,,PC,,66.1363,-60.129968,10.482,0.018,11.158,0.01,1387.482051,0.004646,5.566734,0.00248,2.473858,0.759529,642.92426,87.79987,3,,2018-11-30 23:29:38+0000,2020-10-07 22:48:04+0000
spoc,tic7,29781292,282.01,1,,PC,,65.238019,-68.102664,8.932,0.017,9.42,0.03,1337.21315,0.002972,56.010912,0.000687,9.068926,0.295523,779.153751,22.149923,13 12 11 10 9 8 7 6 5 4 3 2 1,follow up in progress,2019-05-07 17:42:35+0000,2020-10-07 22:48:03+0000
spoc,tic7,29781292,282.02,2,,PC,,65.238019,-68.102664,8.932,0.017,9.42,0.03,1355.735635,0.003949,31.323499,0.005843,3.073476,1.194923,385.010273,55.89187,3 2 1,could be a secondary of .01 or a single transit detection of a second planet,2018-12-20 17:40:26+0000,2020-10-07 22:47:53+0000
spoc,tic7,29781292,282.03,3,,PC,,65.238019,-68.102664,8.932,0.017,9.42,0.03,1355.682457,0.004123,84.216358,0.006236,9.453624,0.547242,513.067152,40.817497,5 6 4 3 2 1,potential long-period small planet,2019-06-06 20:53:59+0000,2020-10-07 22:48:00+0000
qlp,tic8,382626661,283.01,1,,PC,,118.569575,-65.441521,9.649,0.019,10.41,0.007,1333.476998,0.001739,17.617634,0.000171,3.902349,0.242095,739.603,27.298,13 12 11 10 9 8 7 6 5 4 3 2 1,,2019-05-07 17:42:43+0000,2020-10-07 22:48:05+0000
qlp,gaia-dr2,277103955,284.01,1,,PC,FP,84.25437,-66.791439,9.225,0.018,10.338,0.009,1326.41347,0.0077,1.30926,0.00016,2.76,0.406,112.12,0.482961,4,,2019-01-16 19:24:28+0000,2020-10-07 22:48:04+0000
spoc,tic7,220459976,285.01,1,,PC,,74.697149,-56.394049,12.113,0.018,13.813,0.092,1361.663925,0.004797,32.332528,0.006676,3.459632,0.786024,2425.505189,288.4887,3 2,possible single transit,2018-12-20 17:40:26+0000,2020-10-07 22:47:53+0000
spoc,tic7,150030205,286.01,1,,PC,,90.983643,-60.666326,9.076,0.018,9.866,0.005,1327.818814,0.001098,4.511721,2.80E-05,1.861925,0.203871,295.23691,18.460299,13 12 11 10 9 8 7 5 4 3 2 1,follow up in progress,2019-05-07 17:42:37+0000,2020-10-13 17:08:43+0000
spoc,tic7,150030205,286.02,2,,PC,,90.983643,-60.666326,9.076,0.018,9.866,0.005,1344.380542,0.003598,39.361081,0.000603,4.521054,0.60009,600.455057,63.75866,13 12 11 10 9 8 7 5 4 3 2 1,part of multi-planet system,2020-03-11 15:13:21+0000,2020-10-07 22:47:47+0000
qlp,gaia-dr2,2758565,287.01,1,,PC,,356.283145,-17.44919,12.361,0.006,13.064,0.069,1356.03117,0.00123,3.78192,0.00043,2.041,0.113,15390,3071.56,2,synchronized with stellar rotation,2018-12-20 19:42:35+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,47316976,288.01,1,,PC,,340.307731,-28.032666,8.972,0.006,9.359,0.003,1364.46064,0.00204,,,6.204,0.866,1570,2.38882,2,single transit,2018-09-28 22:22:05+0000,2020-10-07 22:48:05+0000
qlp,gaia-dr2,201292545,289.01,1,,PC,,2.900532,-56.599635,11.448,0.006,12.209,0.022,1326.64586,0.00307,,,6.463,0.651,5520,59.805,1 2,single event; no period,2018-10-03 02:14:38+0000,2020-10-07 22:48:05+0000
qlp,gaia-dr2,201233610,290.01,1,,PC,,359.516493,-49.300827,12.953,0.006,13.615,0.126,1360.59149,0.00195,,,4.478,0.235,23120,1852.48,2,single event; really big,2018-10-03 02:14:37+0000,2020-10-07 22:48:05+0000
qlp,gaia-dr2,49710555,291.01,1,,PC,,352.164392,-10.859586,12.303,0.007,12.943,0.08,1359.62204,0.00326,12.07397,0.00381,3.626,0.293,5600,2105.12,2,possible centroid shift,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,180285396,292.01,1,,PC,,14.71391,-36.688369,13.281,0.006,14.382,0.16,1363.14559,0.00247,10.36652,0.00105,2.411,0.109,13080,9.24701,2 3,V-shaped,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,355637190,293.01,1,,PC,FP,358.154472,-54.468865,11.004,0.018,11.514,0.011,1326.22108,0.00072,0.80546,2.00E-05,1.189,0.183,3080.3,5.19045,2,V-shaped,2018-12-20 19:43:30+0000,2020-10-07 22:47:49+0000
qlp,gaia-dr2,188570092,294.01,1,,PC,,339.026329,-16.999941,11.387,0.006,12.324,0.046,1358.78126,0.0011,7.32829,0.00054,2.939,0.201,14010,4.38753,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,327952677,295.01,1,295 b,PC,KP,359.091778,-13.271592,12.141,0.007,12.798,0.126,1356.40432,0.00113,3.39656,0.00028,2.094,0.301,9700,8.23177,2,Previously-known planet,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,382463648,296.01,1,,PC,,353.104869,-45.909507,13.107,0.006,13.917,0.126,1355.52978,0.00317,12.62733,0.00201,3.523,0.346,9380,12.1196,2,The period could be either 12.635 or 25.27,2018-12-20 19:43:30+0000,2020-10-07 22:47:52+0000
qlp,gaia-dr2,115242351,297.01,1,,PC,,6.176883,-36.114411,13.11,0.006,13.985,0.172,1358.77289,0.0076,5.67116,0.00336,1.783,0.722,5840,475.513,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:52+0000
qlp,gaia-dr2,206686292,298.01,1,,PC,APC,344.060688,-34.361112,12.76,0.006,13.262,0.08,1354.35602,0.0016,1.32901,0.00014,1.756,0.123,10130,3419.63,2,synchronized?,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,156075294,299.01,1,,PC,,10.594638,-48.293569,12.301,0.006,12.919,0.069,1354.69581,0.0036,5.72144,0.0012,4.069,0.758,6410,13.6477,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:52+0000
qlp,gaia-dr2,166697854,300.01,1,,PC,FP,35.737327,-53.070244,10.481,0.02,11.439,0.013,1354.42965,0.00237,2.75753,0.00046,1.376,0.164,1071.45,2.16867,2,two stars in the same pixel; Gaia radius of 166697854 is 1.6 Rsun; second star is 4 as away and dmag 4,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,144301052,301.01,1,,PC,,354.297494,-42.010259,12.068,0.006,12.614,0.069,1356.92824,0.00631,3.74317,0.00187,2.781,0.369,1730,5.19818,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:52+0000
qlp,gaia-dr2,229111835,302.01,1,,PC,,17.480781,-52.239472,12.932,0.006,14.152,0.114,1356.68237,0.00169,6.70145,0.00101,1.579,0.172,10940,17.7796,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:52+0000
qlp,gaia-dr2,145750719,303.01,1,303 b,PC,KP,341.364018,-14.991763,12.021,0.007,12.662,0.08,1357.55952,0.00192,3.56133,0.00058,3.763,0.245,5940,3.72449,2,HATS-60 b,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,262530873,304.01,1,,PC,,20.494051,-44.416738,12.514,0.006,13.042,0.149,1356.28606,0.00539,2.24172,0.00091,3.989,0.304,23700,28.7603,2 3,Likely EB; Big but flat bottomed.,2018-12-20 19:43:30+0000,2020-10-07 22:47:52+0000
qlp,gaia-dr2,102030574,305.01,1,,PC,,15.844672,-44.705781,12.329,0.006,12.97,0.08,1364.10083,0.00074,9.94962,0.00096,4.23,0.32,20190,7.81254,2,likely EB;,2018-12-20 19:43:30+0000,2020-10-07 22:47:52+0000
qlp,gaia-dr2,114749636,306.01,1,306 b,PC,KP,359.191536,-22.153202,11.761,0.006,12.681,0.039,1357.67041,0.00131,4.59971,0.0005,4.207,0.36,7620,1.35751,2,WASP-147 b,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,9100874,307.01,1,,PC,,350.578437,-22.677379,13.12,0.007,13.817,0.114,1357.84005,0.00352,6.16425,0.00199,2.432,0.244,11990,4162.09,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,281710229,308.01,1,,PC,FP,11.484669,-55.922574,11.645,0.018,12.725,0.103,1360.88042,0.00127,8.30985,0.00127,2.252,0.069,45266.8,1159.35,2,v-shaped;,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,228507250,309.01,1,,PC,,358.039584,-15.80083,12.328,0.017,13.061,0.103,1360.01144,0.00171,6.15864,0.00127,2.146,0.318,13560,11.1878,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,175477257,310.01,1,,PC,,351.105825,-36.97599,12.419,0.006,13.05,0.092,1356.58788,0.00149,4.26938,0.00043,3.786,0.323,8940,4.00559,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:52+0000
qlp,gaia-dr2,434105231,311.01,1,,PC,FP,354.33556,-13.455698,12.819,0.018,14.338,0.114,1354.99864,0.0005,0.79632,3.00E-05,1.175,0.051,38913.6,1729.29,2,maybe EB; V-shaped; some odd-even,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,180145006,312.01,1,,PC,,14.523294,-37.942532,12.261,0.006,12.876,0.08,1357.54604,0.00258,3.54112,0.00035,2.019,0.425,4930,5.92652,2 3,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,9102327,313.01,1,,PC,FP,350.779792,-19.419677,11.258,0.018,11.906,0.069,1354.54332,0.00351,3.2615,0.00086,2.233,0.211,1652.28,2.86135,2,target star is two stars in Gaia ();  check if it is on target;,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,316769613,314.01,1,,PC,,354.668265,-32.860618,11.174,0.006,11.982,0.092,1355.59503,0.00519,10.18242,0.00536,3.897,0.679,1070,3.54336,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,66356824,315.01,1,,PC,,12.076306,-32.119349,12.425,0.006,13.129,0.137,1355.60052,0.00246,1.7778,0.00014,1.741,0.275,3020,383.16,2 3,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,8988289,316.01,1,,PC,FP,354.759305,-9.882061,12.996,0.019,14.375,0.092,1365.98759,9.00E-05,13.32379,0,2.561,0,95718.1,0.751665,2,V-shaped,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,402319411,317.01,1,,PC,,353.540007,-14.859949,12.924,0.008,13.809,0.126,1355.09217,0.00391,3.3262,0.00094,2.931,0.21,27920,28.4816,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,tic8,206352378,318.01,1,,PC,,355.015481,-53.039017,13.232,0.006,14.14,0.126,1327.33174,0.00117,3.74649,0.00014,2.118,0.27,19830,37,1 2,V-shaped; need to check if it is on target.,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,389753172,319.01,1,,PC,FP,351.290954,-47.945505,12.63,0.018,13.93,0.092,1325.89923,0.00035,0.71356,1.00E-05,0.965,0.04,42497.5,1939.62,2,There is a potential odd even;,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,188593930,320.01,1,,PC,FP,345.522736,-16.359925,12.345,0.06,13.001,0.057,1354.27607,0.00343,1.46503,0.00029,1.145,0.252,3162.12,9.28965,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,175476629,321.01,1,,PC,FP,350.977728,-38.225709,12.794,0.018,13.583,0.114,1354.27156,0.00674,1.14057,0.00053,2.188,0.24,5009.01,843.33,2,There is some centroid offset but there is no star there.,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,tic8,198077394,322.01,1,,PC,,63.825149,-56.253739,10.707,0.006,11.311,0.034,1355.68758,0.00102,3.99047,6.00E-05,3.498,0.378,3140,2.1409,2 3 4 5 12,not synchronized; no GAIA radius,2018-09-28 18:08:56+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,251852984,323.01,1,,PC,,8.20281,-32.059312,13.355,0.006,14.353,0.172,1355.57459,0.00404,2.77422,0.0008,1.71,0.32,5410,15.247,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,156002449,324.01,1,,PC,,8.481895,-50.729287,13.408,0.006,14.034,0.092,1357.7274,0.00166,5.2852,0.00063,4.869,0.145,29280,5.90152,2,Big;,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,66413476,325.01,1,,PC,,13.877018,-33.512183,12.004,0.006,13.117,0.057,1357.72126,0.00274,4.36924,0.0008,1.679,0.224,4370,1823.54,2 3,There might be some odd even difference.,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,144336525,326.01,1,,PC,FP,356.114886,-46.866585,11.699,0.018,12.325,0.069,1354.25954,0.00091,0.24733,1.00E-05,0.499,0.063,6445.33,758.25,2,really short period.,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,tic8,206669860,327.01,1,,PC,,343.63304,-34.502738,13.457,0.006,14.022,0.069,1362.96027,0.00415,10.06378,0.00509,2.045,0.602,13720,100,2,two events; odd even?,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,139357541,328.01,1,,PC,,349.487667,-43.925539,12.77,0.006,13.393,0.08,1355.80666,0.00294,4.47894,0.00109,1.311,0.229,6430,1287.53,2,V-shaped,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,169765334,329.01,1,,PC,,351.320862,-15.634653,10.693,0.007,11.262,0.019,1354.94883,0.01313,5.7018,0.00449,4.452,0.881,1130,460.686,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,27966179,330.01,1,,PC,,358.751564,-22.538751,12.87,0.006,13.979,0.103,1355.6917,0.00101,4.27958,0.00034,2.499,0.276,17050,19.8844,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,262531275,331.01,1,,PC,,20.419293,-42.481721,13.026,0.006,13.594,0.069,1356.00813,0.00468,2.48421,0.00074,1.554,0.601,4450,395.597,2 3,possible centroid offset; the fainter star to the north has a smaller radius than the target.,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,139285832,332.01,1,,PC,,348.058734,-44.876324,11.527,0.006,12.349,0.046,1325.80984,0.00201,0.77707,5.00E-05,1.408,0.218,1400,1.5785,1 2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:49+0000
qlp,gaia-dr2,224245334,333.01,1,,PC,,353.357403,-41.171528,11.517,0.006,12.205,0.03,1355.55844,0.00559,3.79069,0.00166,2.661,0.472,1200,4.78334,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,233964642,334.01,1,,PC,FP,36.498808,-63.64756,9.542,0.019,9.965,0.004,1325.44586,0.00138,17.91563,0.00097,1.974,0.059,62574.1,536.592,2,v-shaped; source is possibly 233964643,2018-09-29 02:24:31+0000,2020-10-07 22:47:49+0000
qlp,gaia-dr2,41865539,335.01,1,,PC,FP,21.322323,-39.947812,12.287,0.018,12.979,0.217,1354.86627,0.00394,1.26092,0.0004,2.718,0.72,4825.94,27.7901,2,odd even unreliable,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,55452495,336.01,1,,PC,FP,70.670414,-64.885194,9.951,0.018,10.085,0.005,1328.46551,0.00026,8.85709,7.00E-05,0.403,0.053,4962.19,32.4787,2,2x period; hot star; may not be on target,2018-10-01 16:12:38+0000,2020-10-13 17:12:52+0000
qlp,gaia-dr2,155986102,337.01,1,,PC,FP,7.329948,-50.140124,11.944,0.018,12.645,0.046,1360.61731,0.00148,6.87168,0.00112,3.16,0.165,39248.4,3340.78,2,Likely FP; the period is twice as reported; there appear to be a second event in the data.,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,116156517,338.01,1,338 b,PC,KP,7.709312,-40.573422,11.315,0.006,11.645,0.014,1357.37358,0.00139,5.36732,0.00057,4.569,0.544,6910,2.53914,2,WASP-190 b,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,69838258,339.01,1,,PC,FP,337.921602,-21.945681,12.041,0.018,12.623,0.08,1354.57336,0.00139,6.73069,0.00072,3.503,0.193,14721.7,7.32169,2,difference image not conclusive,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,80439101,340.01,1,,PC,,11.747311,-44.36993,12.643,0.006,13.259,0.08,1361.05759,0.00237,7.42229,0.00093,6.432,0.37,44930,429.882,2,V-shaped; likely EB; period could be twice the reported.,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,33911302,341.01,1,,PC,,355.844916,-23.997926,13.33,0.007,14.357,0.092,1355.75117,0.00169,1.81383,0.00024,1.113,0.123,13170,18.8225,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,415969574,342.01,1,,PC,FP,342.170291,-18.520457,12.79,0.019,13.465,0.137,1362.57199,0.00281,10.45776,0.00388,3.148,0.289,8773.24,12.3668,2,two transits; no gaia radius,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,66497310,343.01,1,,PC,,356.045316,-18.889511,12.412,0.007,13.046,0.114,1355.52155,0.00266,1.75649,0.00036,1.377,0.175,3580,7.76834,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,13023378,344.01,1,,PC,,347.053596,-28.007838,11.922,0.007,12.511,0.08,1358.25733,0.00177,6.06764,0.001,2.895,0.131,7450,3.56978,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,308208458,345.01,1,,PC,,5.696966,-34.392135,13.526,0.006,14.363,0.137,1362.15706,0.00301,11.22917,0.00294,2.893,0.302,14280,17.3964,2,possible odd even;,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,118327533,346.01,1,,PC,,10.344483,-37.343,12.729,0.006,13.275,0.08,1354.79225,0.00155,8.28154,0.00099,2.317,0.157,14010,2585.21,2,the period is twice as reported; V-shaped.,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,224271611,347.01,1,,PC,,354.489854,-36.571582,11.204,0.006,11.505,0.02,1355.18601,0.00428,4.0394,0.00109,0.749,0.196,1430,58.0422,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,70785910,348.01,1,,PC,,1.583613,-30.336279,12.249,0.006,12.799,0.069,1354.36474,0.00131,0.49486,4.00E-05,1.008,0.249,3750,14.2781,2,V-shaped;,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,382474101,349.01,1,,PC,FP,12.274293,-52.046527,10.179,0.04,10.726,0.006,1354.56049,0.00043,2.65221,7.00E-05,3.791,0.221,10286.5,1.70453,2,400 ppm secondary; synchronized,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,199731190,350.01,1,,PC,FP,21.292013,-47.262926,12.306,0.018,13.023,0.092,1355.90325,0.00168,2.51276,0.00031,1.417,0.135,4449.3,4.91533,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,228381868,351.01,1,351 b,PC,KP,357.580521,-17.077581,12.072,0.007,12.816,0.103,1356.67382,0.00242,3.46583,0.0006,3.878,0.143,5710,2.00989,2,WASP-165 b,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,47423120,352.01,1,,PC,FP,342.067496,-24.838607,10.948,0.018,11.443,0.018,1356.83006,0.0002,11.6235,0.00022,2.783,0.142,44708.7,19.9684,2,The period could be half;,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,100099031,353.01,1,,PC,,24.272372,-46.945334,13.473,0.006,14.282,0.137,1355.02081,0.00302,1.29866,0.00028,2.017,0.459,8460,25.9875,2 3,big;,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,100097716,354.01,1,,PC,,24.047715,-42.303768,11.353,0.006,11.948,0.069,1354.37712,0.0012,2.99995,0.00019,1.458,0.278,8380,12.8631,2 3,Two stars in the same pixel,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,183593642,355.01,1,,PC,,17.888017,-36.709099,10.977,0.006,11.503,0.017,1355.08121,0.00204,1.03742,0.00014,0.783,0.295,1290,54.1739,2 3,potential odd/even difference,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,369336146,356.01,1,,PC,,6.069947,-37.222073,13.052,0.006,13.783,0.08,1358.03764,0.00596,5.77014,0.00468,3.781,0.594,3780,12.1891,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,220016044,357.01,1,,PC,,32.321792,-48.484724,10.399,0.006,10.732,0.007,1354.34394,0.00449,0.93985,0.00032,0.923,0.415,620,9.9105,2 3,weak signal,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,321982642,358.01,1,,PC,,3.060955,-47.355417,12.889,0.006,13.576,0.08,1356.32633,0.00147,9.105,0.0012,1.806,0.196,20590,1489.6,2,odd/even not reliable,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,80432617,359.01,1,,PC,,11.673102,-42.361752,12.341,0.006,12.958,0.08,1360.67423,0.01071,16.45209,,6.461,2.104,3320,17.571,2,two events (near 1360 and 1377); wrong period in report,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,13023738,360.01,1,,PC,,347.084793,-29.59032,12.252,0.007,12.971,0.114,1354.97828,0.00649,8.05577,0.00291,2.835,0.4,3630,7.07752,2,centroid shift in X/Y is due to the star nearby but the signal is on target.,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,144276942,361.01,1,,PC,FP,353.904034,-44.808807,11.853,0.018,13.243,0.069,1354.57959,0.0025,1.53533,0.00025,0.499,0.178,2645,66.7346,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,305048116,362.01,1,,PC,,353.238178,-28.319778,12.563,0.008,13.16,0.069,1357.85959,0.0039,7.11679,0.00192,1.979,0.298,4640,10.5072,2,the super bright star to the southwest is TIC 304698788; does not have a signal.,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,262530780,363.01,1,,PC,,20.547286,-44.861957,12.947,0.006,13.775,0.092,1361.87743,0.00184,8.22393,0.00156,2.266,0.35,14740,209.203,2 3,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,47425697,364.01,1,,PC,,342.256105,-24.959245,10.491,0.006,10.92,0.01,1354.46949,0.00517,0.49393,0.00018,0.89,0.395,450,10.0033,2,a little v-shaped; possible EB,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,118586896,365.01,1,,PC,,10.922301,-38.043167,13.264,0.006,14.093,0.103,1365.97342,0.00173,12.10588,0.00208,3.393,0.157,33500,1063.27,2,likely EB; V-shaped,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,251878904,366.01,1,,PC,,9.69198,-34.214904,13.548,0.006,14.328,0.126,1354.48285,0.00494,1.70429,0.00049,1.933,0.588,8260,71.1437,2,too faint,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,9033144,367.01,1,,PC,FP,349.606182,-19.823931,9.713,0.018,10.304,0.007,1354.29153,0.00156,4.71452,0.00057,3.317,0.138,19805.2,731.509,2,likely EB,2018-12-20 19:43:30+0000,2020-10-15 18:46:31+0000
qlp,gaia-dr2,77031413,368.01,1,,PC,FP,354.170177,-34.611855,11.5,0.006,12.1687,0.0459,1355.1953,0.0003,1.38665,3.00E-05,2.289,0.042,23490,1.67738,2,two stars in the same pixel; NEB to known planet WASP-173 b/KELT-22 A b,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,175482273,369.01,1,,PC,,351.22916,-38.160779,9.169,0.007,9.43,0.03,1354.34549,0.00064,5.46349,0.00032,2.973,0.259,3570,0.802102,2,PC (star radius 1.70); Simbad says it's a known double. Gaia did not have a second star at the same coordinate.,2018-12-20 19:43:30+0000,2020-10-15 18:47:25+0000
qlp,gaia-dr2,251855940,370.01,1,,PC,,8.659672,-32.166528,13.513,0.006,14.157,0.149,1354.28979,0.00112,4.04655,0.00038,2.993,0.292,28330,21.69,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,156016136,371.01,1,,PC,,8.923837,-50.316978,12.664,0.006,13.312,0.069,1357.43733,0.00297,3.4805,0.00073,2.24,0.183,5660,6.66082,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,441075486,372.01,1,,PC,FP,359.759017,-15.612006,11.954,0.018,12.754,0.08,1354.76663,0.00045,1.12026,3.00E-05,2.118,0.034,42040.2,1108.42,2,likely EB; V-shaped;,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,9032368,373.01,1,,PC,FP,355.901869,-11.269496,13.289,0.007,14.071,0.172,1355.67942,0.00364,1.632,0.00042,1.466,0.341,5500,21.4543,2,target is likely 9032367 (still possible to be a planet);,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,183675732,374.01,1,,PC,,358.227442,-41.70048,13,0.006,13.588,0.092,1356.62212,0.00294,5.4823,0.0015,3.914,0.225,8390,4.65535,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,tic8,280097543,375.01,1,,PC,,47.149998,-77.383309,10.447,0.006,11.516,0.03,1329.29739,0.01149,9.44859,0.00358,10.058,1.046,690,1,1 2 13,needs follow-up to confirm stellar parameters,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,tic8,144301273,376.01,1,,PC,,354.445551,-42.966377,12.45,0.006,13.163,0.103,1355.44295,0.00138,2.75161,0.00024,1.697,0.278,10550,8,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,139285736,377.01,1,,PC,FP,348.039807,-45.017154,11.896,0.018,13.077,0.092,1326.05107,0.0011,1.55028,5.00E-05,1.571,0.085,23529.8,2256.7,2,possible centroid offset;,2018-12-20 19:43:30+0000,2020-10-07 22:47:49+0000
qlp,gaia-dr2,20892672,378.01,1,,PC,FP,1.39897,-19.489429,12.378,0.127,13.582,0.149,1356.50088,0.00214,3.10926,0.00045,2.506,0.221,5448.84,4.46476,2,2 stars in same pixel with dmag 1,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,220396259,379.01,1,,PC,FP,68.891565,-56.138684,9.894,0.019,10.32,0.006,1354.7083,0.0025,0.91693,0.00013,1.463,0.183,462.629,0.623461,2,needs follow-up to confirm whether is on target,2018-10-01 16:12:38+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,100014359,380.01,1,,PC,,23.280502,-47.882058,13.503,0.006,14.167,0.126,1354.38208,0.00054,0.50457,1.00E-05,1.31,0.086,18360,15.9711,2 3,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,gaia-dr2,207084429,381.01,1,,PC,FP,22.756615,-51.215438,7.186,0.019,7.76,0.03,1356.07033,0.00392,4.89388,0.00156,2.789,0.348,352.722,0.541213,2,the target may be on the neighbor on the north (Rstar 1.3; dmag=6).,2018-12-20 19:43:30+0000,2020-10-07 22:47:50+0000
qlp,gaia-dr2,229091748,382.01,1,,PC,FP,3.79769,-46.272415,12.66,0.018,13.359,0.069,1354.59152,0.00135,0.4568,4.00E-05,0.548,0.067,3428.7,9.59936,2,,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,tic8,167418898,383.01,1,,PC,FP,99.609515,-67.656173,10.24,0.006,10.75,0.008,1335.77147,0.00084,10.98036,6.00E-05,1.838,0.108,2630,762.597,1 2 3 4 5 6 7 8 9 11 12 13,likely large planet on 167418903; this TIC ID is for a NPC (nearby Planet Candidate),2019-01-16 19:24:30+0000,2020-10-14 16:22:05+0000
qlp,gaia-dr2,155995204,384.01,1,,PC,FP,7.658508,-52.049388,13.481,0.019,14.225,0.137,1357.58381,0.00235,9.30734,0.00218,4.683,0.274,42774.4,1444.99,2,big;,2018-12-20 19:43:30+0000,2020-10-07 22:47:51+0000
qlp,tic8,300810086,385.01,1,,PC,,116.814122,-69.0307,9.057,0.006,9.917,0.005,420,5,0.811,1.28E-01,1.057106,0.106216,484.568701,45.443363,1 2 3 4 5 6 7 8 9 10 11 12 13,TOI 385.01; see observing notes re: potential NEB,2018-10-01 16:12:38+0000,2020-10-07 22:47:49+0000
qlp,gaia-dr2,238059180,386.01,1,,PC,,104.138381,-53.545493,10.014,0.006,10.204,0.006,1356.21734,0.00215,5.1121,8.00E-05,1.745,0.252,1380,61.6706,2 6 7 8 9 12,v-shaped; two stars about 1as separation in same pixel,2018-10-01 16:12:38+0000,2020-10-15 18:45:02+0000
qlp,gaia-dr2,92359850,387.01,1,,PC,FP,52.225563,-19.97976,9.608,0.018,10.1,0.03,1411.50406,0.00121,4.15493,0.00034,2.806,0.148,3880.91,1.33063,4,should check 92359852 with follow-up photometry,2019-01-16 19:24:30+0000,2020-10-07 22:47:53+0000
spoc,tic7,422655579,388.01,1,388 b,KP,KP,29.263334,0.758835,10.141,0.018,10.56,0.012,1413.143411,0.000853,2.903458,0.00019,5.047564,0.064912,4657.875762,101.2635,4,WASP-71 b,2019-02-08 20:04:48+0000,2020-10-07 22:47:53+0000
qlp,gaia-dr2,271900960,389.01,1,,PC,FP,112.941801,-75.527428,8.252,0.017,8.69,0.03,1330.37074,0.00386,13.45913,0.00113,3.428,0.388,2579.32,281.435,4,,2019-01-24 19:35:19+0000,2020-10-07 22:47:53+0000
spoc,tic7,250386181,390.01,1,,PC,FP,30.114395,-4.985569,9.88,0.019,10.329,0.006,1412.374564,0.000777,1.470258,7.90E-05,1.37737,0.065475,2586.506638,97.61957,4,follow-up in progress,2019-02-08 20:04:48+0000,2020-10-07 22:47:53+0000
spoc,tic7,382391899,391.01,1,391 b,KP,KP,43.688073,-10.89808,11.008,0.018,11.44,0.026,1411.092942,0.000209,1.95512,2.70E-05,1.814349,0.014709,20043.8552,127.17992,4,WASP-50 b,2019-02-08 20:04:48+0000,2020-10-07 22:47:53+0000
qlp,gaia-dr2,328350926,392.01,1,,PC,FP,46.931654,0.861311,8.253,0.018,8.918,0.002,1411.599,0.00022,0.84907,1.00E-05,1.358,0.03,19411.7,359.355,4,same pixel as 328350925 and 328350924,2019-01-24 19:35:19+0000,2020-10-07 22:47:53+0000
qlp,gaia-dr2,29960109,393.01,1,,PC,FP,42.24929,-14.537842,11.2,0.007,12.659,0.056,1411.66942,0.00298,2.49221,0.00061,1.605,0.221,1480,3.7192,4,may be on 29960110,2019-01-16 19:24:30+0000,2020-10-07 22:47:53+0000
qlp,gaia-dr2,9858404,394.01,1,,PC,FP,48.499528,-8.573568,7.956,0.019,8.45,0.03,1411.26947,0.00101,0.39149,2.00E-05,0.746,0.167,578.202,2.96102,4,v-shaped; some odd-even,2019-01-24 19:35:19+0000,2020-10-07 22:47:53+0000
qlp,gaia-dr2,38541473,395.01,1,,PC,FP,56.304548,-10.973384,10.781,0.036,11.188,0.014,1415.51522,0.00173,6.06054,0.00116,2.59,0.239,22776.6,1217.37,4,large; possible EB,2019-01-16 19:24:30+0000,2020-10-07 22:47:53+0000
qlp,tic8,178155732,396.01,1,396 c,PC,CP,42.984364,-30.814529,5.91,0.019,6.38,0.03,1385.77863,0.00389,5.96925,0.00093,2.598,0.358,200,0.37066,4,HR 858 c,2019-02-08 20:04:48+0000,2020-10-07 22:47:53+0000
qlp,tic8,178155732,396.02,2,396 b,PC,CP,42.984364,-30.814529,5.91,0.019,6.38,0.03,1384.08418,0.00331,3.5873,0.00046,2.457,0.291,180,0.24377,4,HR 858 b,2019-02-08 20:04:48+0000,2020-10-07 22:47:55+0000
qlp,tic8,178155732,396.03,3,396 d,PC,CP,42.984364,-30.814529,5.91,0.019,6.38,0.03,1409.73338,0.00386,11.23159,0.00265,3.348,0.481,170,0.839499,4,HR 858 d,2020-06-24 15:36:07+0000,2020-10-07 22:48:16+0000
qlp,gaia-dr2,219379012,397.01,1,,PC,FP,76.833821,-48.115925,10.209,0.019,10.637,0.007,1412.48913,0.00312,1.54683,0.00029,1.156,0.232,3815.49,485.919,4,close companion star 219379014,2019-01-16 19:24:30+0000,2020-10-07 22:47:53+0000
spoc,tic7,1129033,398.01,1,398 b,KP,KP,37.155148,-7.060682,9.502,0.017,10.294,0.007,1410.984711,8.20E-05,1.360025,7.00E-06,2.156334,0.007497,16380.62481,42.159786,4,WASP-77 A b,2019-02-08 20:04:48+0000,2020-10-07 22:47:53+0000
spoc,tic7,219388773,399.01,1,,PC,FP,77.047581,-50.858766,10.626,0.019,11.345,0.015,1412.386626,0.003344,1.571151,0.000355,1.335381,0.194366,790.433214,107.293594,4,follow-up in progress,2019-01-31 17:54:49+0000,2020-10-07 22:47:53+0000
spoc,tic7,35857242,400.01,1,400 b,KP,KP,41.63909,-0.463937,11.263,0.018,11.796,0.057,1413.315221,0.000913,3.634653,0.000217,4.004575,0.068333,8885.292377,158.51228,4,WASP-138 b,2019-02-08 20:04:48+0000,2020-10-07 22:47:53+0000
qlp,gaia-dr2,259701242,401.01,1,,PC,FP,74.466266,-53.817906,8.206,0.018,8.732,0.002,1384.17554,0.00571,2.4861,0.0005,2.304,0.294,168.01,0.521377,4,may be on 259701232,2019-01-24 19:35:19+0000,2020-10-07 22:47:53+0000
spoc,tic7,120896927,402.01,1,402 b,PC,CP,36.868245,-27.635184,8.26509,0.017027,9.1,0.03,1411.463494,0.00277,4.755833,0.000856,2.573288,0.314131,406.143083,36.74893,4,HD 15337 b,2019-01-31 17:54:46+0000,2020-10-07 22:48:08+0000
spoc,tic7,120896927,402.02,2,402 c,KP,CP,36.868245,-27.635184,8.26509,0.017027,9.1,0.03,1414.547596,0.002227,17.2148,,2.048477,0.488976,609.416369,61.613567,4,HD 15337 b,2019-01-31 17:54:46+0000,2020-10-07 22:47:53+0000
spoc,tic7,257567854,403.01,1,403 b,KP,KP,52.818043,-23.819696,11.164,0.018,11.99,0.025,1411.901592,0.000546,3.532822,0.000138,3.44312,0.046901,11283.61942,137.88638,4,WASP-22 b,2019-02-08 20:04:48+0000,2020-10-07 22:47:53+0000
spoc,tic7,166833457,404.01,1,404 b,KP,KP,58.428804,-34.328198,12.315,0.019,13.252,0.069,1413.166675,0.000463,2.962482,0.000103,1.931425,0.029495,28072.63165,353.9316,4,WASP-98 b,2019-02-08 20:04:48+0000,2020-10-07 22:47:53+0000
qlp,gaia-dr2,176984236,405.01,1,,PC,FP,101.909386,-66.328353,10.539,0.018,11.03,0.009,1326.54565,0.00069,1.75617,2.00E-05,1.784,0.239,2693.73,1.44687,4,possible EB on 176984248; small possible secondary eclipse,2019-01-16 19:24:29+0000,2020-10-07 22:47:49+0000
spoc,tic7,153065527,406.01,1,,PC,,49.2624,-42.2424,11.222,0.04,13.773,0.038,1388.56838,0.002362,13.173838,0.001285,2.044853,0.465681,2117.004715,191.76883,4 3,,2019-05-17 18:40:33+0000,2020-10-07 22:47:53+0000
qlp,gaia-dr2,349518800,407.01,1,,PC,FP,111.211769,-62.092491,12.705,0.018,13.376,0.092,1326.66101,0.00166,2.16555,6.00E-05,3.471,0.147,4453.64,1.67333,4,possible EB; check 349518801 with photometric follow-up,2019-01-16 19:24:29+0000,2020-10-07 22:48:04+0000
spoc,tic7,176778112,408.01,1,,PC,FP,47.827948,-35.628053,9.572,0.019,10.263,0.005,1411.537711,0.001846,1.339129,0.000168,1.708888,0.142557,957.910353,76.97738,4,follow-up in progress; likely EB,2019-02-08 20:04:48+0000,2020-10-07 22:47:53+0000
qlp,gaia-dr2,167754523,409.01,1,,PC,FP,104.18169,-60.68697,9.083,0.017,10.05,0.03,1326.31473,0.00703,1.69992,0.00019,1.788,0.331,128.182,0.483356,4,centroid offset on 167754526,2019-01-16 19:24:29+0000,2020-10-07 22:47:52+0000
qlp,gaia-dr2,206466531,410.01,1,,PC,FP,56.815204,-52.98515,9.992,0.018,10.54,0.006,1384.6552,0.00246,1.42748,0.00011,1.839,0.144,492.964,0.595871,4,,2019-01-24 19:35:19+0000,2020-10-07 22:47:53+0000
spoc,tic7,100990000,411.01,1,,PC,,54.819851,-42.762575,7.74,0.019,8.27,0.03,1386.191961,0.002175,9.571576,0.000721,3.641579,0.312774,391.737902,27.212782,4 3,,2019-05-07 17:42:36+0000,2020-10-07 22:48:03+0000
spoc,tic7,100990000,411.02,2,,PC,,54.819851,-42.762575,7.74,0.019,8.27,0.03,1385.730697,0.00415,4.040051,0.000633,3.228516,0.316352,166.390795,16.105507,4 3,,2019-05-17 18:40:33+0000,2020-10-07 22:47:55+0000
spoc,tic7,7624182,412.01,1,,PC,FP,64.311397,-38.844151,8.768,0.019,8.84,0.03,1411.815795,0.00066,1.108467,5.20E-05,1.099309,0.139281,859.958482,34.553566,4,hot star; could still be a planet,2019-01-31 17:54:44+0000,2020-10-07 22:47:53+0000
spoc,tic7,170634116,413.01,1,413 b,KP,KP,66.370903,-30.600444,9.675,0.018,10.044,0.004,1412.892344,0.000216,3.662355,2.80E-05,3.758513,0.012933,12394.90879,50.329994,5 4,WASP-79 b,2019-06-06 20:53:59+0000,2020-10-07 22:47:53+0000
spoc,tic7,325680697,414.01,1,,PC,FP,36.853348,-12.038913,9.125,0.02,9.581,0.004,1411.517989,0.000337,1.824848,4.00E-05,1.96736,0.029417,5926.45502,56.519302,4,follow-up in progress; possible EB,2019-02-08 20:04:48+0000,2020-10-07 22:47:53+0000
spoc,tic7,152476657,415.01,1,415 b,KP,KP,62.616051,-45.898221,10.551,0.018,10.96,0.007,1411.728957,0.000673,3.611175,7.70E-05,3.518394,0.045751,5593.619309,80.023575,5 4,WASP-120 b,2019-06-06 20:53:59+0000,2020-10-07 22:47:53+0000
qlp,gaia-dr2,49899799,416.01,1,,PC,FP,48.854273,-2.175283,8.259,0.018,8.765,0.002,1413.19546,0.00033,7.01152,0.00016,4.588,0.062,7442.97,0.369995,4,tropical Jupiter,2019-01-16 19:24:28+0000,2020-10-07 22:47:53+0000
qlp,gaia-dr2,339733013,417.01,1,,PC,FP,110.852026,-58.696747,10.038,0.018,10.615,0.007,1328.3763,0.00436,5.62145,0.00035,2.192,0.324,670.039,1.47739,4,may be on 339733023,2019-01-16 19:24:28+0000,2020-10-07 22:48:04+0000
spoc,tic7,178284730,418.01,1,418 b,KP,KP,60.385614,-20.451086,10.261,0.019,11.118,0.014,1412.697299,0.000139,2.235982,1.00E-05,1.522777,0.007637,19230.61353,131.13382,5 4,WASP-140 b; this planet contaminates 178284729 in spoc-s01s06-b02,2019-06-06 20:53:59+0000,2020-10-07 22:47:53+0000
qlp,gaia-dr2,279251651,419.01,1,,PC,FP,104.1553,-59.1833,10.521,0.04,12.411,0.023,1354.46663,0.00143,0.40387,1.00E-05,1.022,0.096,684.348,0.735206,4,Rstar 0.55; may be on 279251647,2019-01-16 19:24:28+0000,2020-10-07 22:48:04+0000
qlp,gaia-dr2,408159788,420.01,1,,PC,FP,78.447483,7.056052,10.569,0.018,11.314,0.016,1439.81321,0.00964,2.30067,0.00139,2.579,0.481,573.163,2.29415,5,SG1 check if it is on target.,2019-02-08 16:19:52+0000,2020-10-07 22:47:55+0000
spoc,tic7,94986319,421.01,1,,PC,,81.853443,-14.276947,9.216,0.017,9.931,0.006,1440.131101,0.000789,16.068919,0.000422,2.682681,0.069954,2958.651255,60.01873,5 6,follow up in progress,2019-05-17 18:40:33+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,117979455,422.01,1,,PC,,71.803157,-17.253074,8.96,0.006,9.512,0.003,1438.29783,0.00192,0.63322,7.00E-05,0.576,0.151,830,16.2524,5,needs SG1 to check if target is this star or 117979850,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,43647325,423.01,1,423 b,KP,KP,76.081802,-6.229827,10.441,0.006,10.939,0.011,1440.12315,0.00023,3.16164,6.00E-05,3.067,0.042,19320,0.580572,5,WASP-35 b,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,117979694,424.01,1,,PC,,71.921336,-17.745089,10.509,0.006,11.35,0.024,1438.72101,0.00317,0.99114,0.00024,1.623,0.244,760,1.49485,5,,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,169532369,425.01,1,,PC,FP,78.098844,-13.605637,11.523,0.018,12.03,0.046,1440.31143,0.00126,3.60364,0.00032,3.728,0.47,6281.32,3.09946,5,,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,189013224,426.01,1,,PC,,79.102169,-15.510132,9.597,0.006,10.116,0.005,1438.52905,0.0063,1.3208,0.00061,1.598,0.312,460,1.69836,5,two stars in the same pixel; target could also be 189013222; need SG1,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,70914192,427.01,1,,PC,FP,64.657066,-17.419877,10.328,0.019,10.995,0.008,1438.32766,0.0003,0.60952,1.00E-05,1.023,0.023,27296.3,1264.9,5,"V-shaped; depth is actually 5ppt; there is a dmag 4 neighbor at 2.5""",2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,117979850,428.01,1,,PC,FP,71.81028,-17.24836,7.788,0.018,8.438,0.002,1438.29579,0.00192,0.63324,9.00E-05,0.462,0.106,457.074,3.27152,5,the signal also is seen on 17979455; need to check which star has the target.,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,259592689,429.01,1,,PC,,72.976944,-53.830589,10.167,0.006,10.835,0.01,1395.22958,0.02002,14.8042,0.00643,9.528,0.539,8910,2.41013,3 4 5 6,single transit; use Tc of 1395.229 from table,2019-01-31 16:53:30+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,459942762,430.01,1,,PC,FP,60.278255,4.541177,8.225,0.018,8.77,0.03,1438.83761,0.00172,0.58644,6.00E-05,1.441,0.157,443.281,0.593425,5,need SG1 to check star to the north.,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,31374837,431.01,1,,PC,,83.269169,-26.724519,8.171,0.006,9.12,0.03,1440.63138,0.00096,12.45941,0.0008,3.353,0.465,2190,1.11236,5 6,,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
spoc,tic7,31374837,431.02,2,,PC,,83.269169,-26.724519,8.171,0.006,9.12,0.03,1438.379781,0.000492,0.490058,1.00E-05,1.093198,0.059635,312.518541,11.365935,5 6,,2019-06-06 20:53:59+0000,2020-10-07 22:47:56+0000
qlp,gaia-dr2,38686737,432.01,1,,PC,FP,57.865656,-10.614048,12.536,0.019,13.089,0.08,1439.97961,0.00087,2.24704,0.00014,2.713,0.065,18890.4,3.68202,5,,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,188989177,433.01,1,,PC,,78.778406,-15.100456,9.141,0.008,9.324,0.003,1438.29916,0.00045,1.17409,4.00E-05,1.701,0.047,3680,704.605,5,secondary eclipse; two stars in the same pixel; depth is 3.6 ppt,2019-02-08 16:19:52+0000,2020-10-07 22:47:55+0000
spoc,tic7,78055054,434.01,1,434 b,KP,KP,80.53816,-30.970843,12.775,0.019,13.562,0.057,1439.249895,0.000485,4.388721,7.80E-05,3.046566,0.041882,26085.16687,241.37651,5 6,HATS-43 b,2019-06-06 20:53:59+0000,2020-10-07 22:47:54+0000
spoc,tic7,44647437,435.01,1,,PC,,59.41046,-25.189962,12.829,0.019,14.338,0.114,1411.843915,0.002944,3.353062,0.000301,1.957545,0.412873,3743.027083,281.54507,5 4,,2019-06-06 20:53:59+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,44745077,436.01,1,,PC,FP,61.6399,-25.0937,13.041,0.04,15.271,0.06,1411.70271,0.00319,1.8756,0.00017,0.989,0.279,5666.3,38.9309,5 4,v-shaped due to short transit duration,2019-01-31 16:53:30+0000,2020-10-07 22:47:54+0000
spoc,tic7,32499655,437.01,1,437 b,KP,KP,84.326774,-27.972613,13.468,0.018,14.397,0.103,1440.25769,0.001084,2.744062,9.30E-05,1.172154,0.14571,14985.38779,630.1676,5 6,HATS-44 b,2019-06-06 20:53:59+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,468880077,438.01,1,,PC,,56.504249,9.990377,9.446,0.006,10.236,0.007,1441.05616,0.00628,5.8076,0.00281,1.802,0.405,960,2.85588,5,need SG1 to check star 468880075,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,13021029,439.01,1,439 b,KP,KP,75.299661,-26.054157,11.723,0.007,12.489,0.026,1439.12362,0.00094,3.85605,0.00024,3.918,0.176,9750,1.31453,5,WASP-61 b,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,143350972,440.01,1,,PC,FP,82.246364,-17.429212,7.652,0.018,8.27,0.03,1439.13519,0.00219,1.0817,0.00014,1.588,0.222,341.533,0.495141,5,two stars in the same pixel;,2019-01-31 16:53:30+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,316916655,441.01,1,,PC,FP,74.472819,-13.703695,9.196,0.018,9.529,0.003,1440.19448,0.00099,2.87436,0.00021,1.901,0.412,2490.41,6.36835,5,SG1 check if the target is 316916663; possible odd-even,2019-02-08 16:19:52+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,70899085,442.01,1,,PC,,64.190002,-12.084015,10.733,0.007,12.492,0.038,1438.38552,0.00064,4.05203,0.00016,1.299,0.053,5530,2.46116,5,,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,117979897,443.01,1,443 b,KP,KP,71.824401,-17.115165,12.068,0.006,12.65,0.103,1439.87246,0.00106,3.3106,0.00025,3.589,0.135,9370,2.09593,5,WASP-141 b,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
spoc,tic7,179034327,444.01,1,,PC,,64.18414,-26.765912,9.073,0.036,9.86,0.03,1417.604138,0.001868,17.96347,0.001435,3.895213,0.193377,1286.128582,92.70977,5 4,,2019-05-17 18:40:33+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,14091704,445.01,1,,PC,FP,77.323426,-36.590988,9.136,0.018,9.583,0.003,1438.41729,0.0006,0.76502,3.00E-05,1.028,0.163,1901.36,3.64386,5,V-shaped;,2019-01-31 16:53:30+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,1449640,446.01,1,,PC,FP,75.171624,-35.202599,11.883,0.018,12.399,0.035,1440.4336,0.00115,3.50175,0.0003,3.804,0.1,14123.3,2.44777,5,likely EB; hint of secondary.,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,14091633,447.01,1,,PC,FP,77.260202,-36.464583,8.88,0.018,9.285,0.003,1440.93567,0.00029,5.52889,0.00015,2.351,0.061,20670.8,14.661,5,big;,2019-01-31 16:53:31+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,1528696,448.01,1,,KP,,75.795429,-30.399366,13.169,0.006,14.237,0.126,1438.40559,0.00109,0.88202,7.00E-05,0.58,0.093,9750,2345.85,5,depth is 8 ppt,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,139528693,449.01,1,449 b,KP,KP,63.756268,-22.116418,11.828,0.007,11.965,0.022,1440.37673,0.00075,2.17542,0.00014,4.64,0.066,8070,0.665662,5,WASP-78 b,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
spoc,tic7,77951245,450.01,1,,PC,FP,79.004939,-31.412704,12.375,0.018,15.636,0.183,1443.168542,0.000333,10.714754,0.000131,2.054004,0.032468,56910.00092,817.1099,5 6,Star likely to be small based on parallax and temperature which could indicate a smaller planet radius,2019-05-17 18:40:33+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,257605131,451.01,1,,PC,,62.966446,-37.939783,10.267,0.006,10.939,0.008,1416.62451,0.00447,8.18554,0.00177,4.436,1.068,2010,7.97841,4 5,may also be 2x period,2019-01-31 16:53:30+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,139733308,452.01,1,452 b,KP,KP,67.222847,-21.481962,11.901,0.006,12.598,0.046,1441.13252,0.00141,4.76407,0.00049,3.079,0.282,13350,6.45925,5,HATS-5 b,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,452808876,453.01,1,453 b,KP,KP,72.660661,1.893918,9.539,0.006,10.073,0.005,1438.96587,0.0004,2.70582,8.00E-05,4.968,0.031,7500,0.107904,5,WASP-82 b,2019-02-08 16:19:52+0000,2020-10-07 22:47:54+0000
spoc,tic7,153077621,454.01,1,,PC,,49.6602,-42.6424,9.441,0.037,11.09,0.1,1396.13833,0.002652,18.082556,0.001591,2.280524,0.095775,8630.309682,525.9479,4 3,,2019-05-17 18:40:33+0000,2020-10-07 22:47:53+0000
spoc,tic7,98796344,455.01,1,455 b,PC,CP,45.4642,-16.5934,8.64,0.018,10.59,0.046,1412.708786,0.00091,5.358807,0.000351,1.364837,0.188153,2498.079231,168.20534,4,LTT 1445 A b; two stars on the same pixel,2019-02-08 19:54:07+0000,2020-10-07 22:47:53+0000
spoc,tic7,77228304,456.01,1,,PC,FP,69.116194,-41.246255,15.703,0.018,,,1410.95064,0.001209,0.336826,1.70E-05,0.883311,0.114655,18251.29209,2199.7795,5 4,,2019-06-06 20:53:59+0000,2020-10-07 22:47:55+0000
spoc,tic7,89256802,457.01,1,,PC,,58.7249,-26.4237,13.801,0.273,17.04,0.2,1411.56089,0.001288,1.176044,0.000103,0.982435,0.097701,15114.52373,1592.3192,4,hint of odd-even,2019-02-08 19:54:07+0000,2020-10-07 22:47:55+0000
spoc,tic7,64071894,458.01,1,,PC,,39.135794,-22.245123,9.595,0.018,10.362,0.009,1414.163706,0.002296,17.529885,0.003168,2.174637,0.349883,1272.536936,125.4492,4,two stars in same pixel,2019-02-08 19:54:07+0000,2020-10-07 22:47:55+0000
spoc,tic7,38603673,459.01,1,,PC,FP,64.414947,-61.39211,9.542,0.021,9.863,0.004,1413.04999,0.001967,4.428047,0.000654,0.917873,0.426928,684.989673,83.96569,4,,2019-01-31 17:54:45+0000,2020-10-07 22:48:04+0000
spoc,tic7,9804616,460.01,1,,PC,,47.6431,-9.2768,14.121,0.04,16.79,0.2,1411.065871,0.000479,0.516835,1.60E-05,0.936413,0.044024,33190.70691,1349.0933,4,faint target star,2019-02-08 19:54:07+0000,2020-10-07 22:47:55+0000
spoc,tic7,4646810,461.01,1,,PC,,38.272058,-10.351773,8.81803,0.016797,9.78,0.03,1416.345972,0.00194,14.490034,0.002807,1.59402,0.35676,904.80174,96.06468,4,may be two single transits,2019-02-08 19:54:07+0000,2020-10-07 22:47:55+0000
spoc,tic7,420049884,462.01,1,,PC,,36.276352,1.323725,10.605,0.018,11.658,0.024,1414.821002,0.004905,4.106842,0.001393,3.142685,0.698093,914.990786,103.69129,4,,2019-02-08 19:54:07+0000,2020-10-07 22:47:55+0000
spoc,tic7,176831592,463.01,1,,PC,,48.956916,-32.802464,9.062,0.021,9.575,0.002,1411.535068,0.001297,1.266876,9.70E-05,1.976753,0.082404,3508.552918,124.85697,4,some odd-even,2019-02-08 19:54:07+0000,2020-10-07 22:47:55+0000
spoc,tic7,398733009,464.01,1,,PC,,32.16976,-9.046048,15.722,0.029,15.636,1.133,1411.561846,0.00143,0.818498,8.20E-05,0.944231,0.133635,54403.6358,4370.912,4,bright stars nearby,2019-02-08 19:54:07+0000,2020-10-07 22:47:55+0000
spoc,tic7,270380593,465.01,1,465 b,KP,KP,32.781778,2.418047,10.661,0.018,11.559,0.019,1414.135825,0.000701,3.836317,0.000229,2.389717,0.084547,5578.265805,120.81916,4,WASP-156 b,2019-02-08 19:54:07+0000,2020-10-07 22:47:53+0000
spoc,tic7,4616072,466.01,1,466 b,KP,KP,101.994258,-21.910706,12.829,0.018,13.325,0.103,1469.061662,0.002086,4.18599,0.000656,2.846073,0.152545,12941.97292,555.39667,6,HATS-45 b,2019-02-22 14:51:22+0000,2020-10-07 22:47:55+0000
spoc,tic7,20178111,467.01,1,,PC,FP,89.897514,-40.39577,10.244,0.018,10.87,0.009,1468.622239,0.001911,1.734422,0.000265,2.183707,0.104703,1813.322633,142.08736,6,could be on 20178112,2019-02-27 22:16:31+0000,2020-10-07 22:47:55+0000
spoc,tic7,33521996,468.01,1,468 b,KP,KP,88.146797,-19.031654,13.292,0.018,15.044,0.092,1469.31168,0.000545,3.325285,0.000149,1.99828,0.045672,36142.73389,526.0874,6,HATS-6 b; GAIA Rstar=0.7Rsun,2019-02-27 22:16:31+0000,2020-10-07 22:47:55+0000
spoc,tic7,33692729,469.01,1,,PC,,93.058225,-14.650035,8.719,0.019,9.49,0.03,1474.567411,0.001922,13.632935,0.00264,4.422229,0.176513,1207.715363,56.476704,6,,2019-02-27 22:16:31+0000,2020-10-07 22:47:55+0000
spoc,tic7,37770169,470.01,1,,PC,,94.009658,-25.031129,10.65,0.018,11.171,0.017,1474.492121,0.002071,12.194398,0.002908,3.137287,0.334608,2609.354512,144.83018,6,bright star to N,2019-02-27 22:16:31+0000,2020-10-07 22:47:55+0000
spoc,tic7,47911178,471.01,1,471 b,KP,KP,98.351101,-23.486203,9.776,0.018,10.336,0.004,1470.303946,0.000269,3.585617,8.40E-05,2.720185,0.02,12321.04588,75.38276,6,WASP-101 b,2019-02-27 22:16:31+0000,2020-10-07 22:47:55+0000
spoc,tic7,52280468,472.01,1,,PC,FP,99.866803,-33.540286,12.29,0.018,15.002,0.172,1468.725188,6.50E-05,0.56826,3.00E-06,1.093578,0.005602,82635.6001,403.07355,6,no GAIA radius with Teff 3869K; large planet around an M star if real,2019-02-22 14:51:22+0000,2020-10-07 22:47:55+0000
spoc,tic7,52640302,473.01,1,473 b,KP,KP,101.115035,-32.858403,11.988,0.018,12.704,0.069,1469.590346,0.000669,1.573285,8.80E-05,2.440019,0.050125,17145.07065,284.49948,6,WASP-64 b,2019-02-22 14:51:22+0000,2020-10-07 22:47:55+0000
spoc,tic7,59843967,474.01,1,474 b,KP,KP,94.112075,-22.546884,12.696,0.018,13.516,0.103,1468.52065,0.000797,2.516825,0.000167,2.534952,0.066669,17324.82637,307.00836,6,HATS-4 b,2019-02-27 22:16:31+0000,2020-10-07 22:47:55+0000
spoc,tic7,100608026,475.01,1,,PC,,86.747994,-32.533083,10.773,0.018,12.196,0.069,1442.49202,0.003881,8.259618,0.001151,2.557065,0.301334,1514.240261,132.6479,5 6,,2019-05-17 18:40:33+0000,2020-10-07 22:47:55+0000
spoc,tic7,156987351,476.01,1,,PC,,99.581432,-47.613869,8.853,0.02,9.167,0.003,1469.873622,0.001779,3.062959,0.000493,3.926219,0.061298,6560.316755,333.77582,6,check timing of possible pulsations; giant planet or EB; GAIA Rstar=2.3Rsun,2019-02-22 14:51:23+0000,2020-10-07 22:47:55+0000
spoc,tic7,170102285,477.01,1,477 b,KP,KP,101.127585,-42.761845,11.682,0.018,12.539,0.092,1470.661164,0.000354,2.944405,9.90E-05,2.45336,0.028374,21404.51298,183.15036,6,WASP-23 b,2019-02-27 22:16:31+0000,2020-10-07 22:47:55+0000
spoc,tic7,172464366,478.01,1,,PC,FP,100.158828,-27.571419,11.056,0.018,11.66,0.018,1470.046418,0.000448,2.921685,0.000125,3.17791,0.030233,17562.44572,227.46902,6,centroid shift because of nearby bright star; some phase variation (non-synchronized) and possible secondary; DR2 RVs show 6.4 km/s scatter.,2019-02-22 14:51:23+0000,2020-10-07 22:47:55+0000
spoc,tic7,306362738,479.01,1,479 b,KP,KP,91.089454,-16.965303,10.77,0.018,11.352,0.011,1470.819699,0.000351,2.781764,9.60E-05,2.140641,0.02533,13196.87996,123.6283,6,WASP-49 b,2019-02-27 22:16:31+0000,2020-10-07 22:47:55+0000
spoc,tic7,317548889,480.01,1,,PC,,88.378664,-16.264964,6.781,0.02,7.28,0.03,1469.565838,0.002004,6.866196,0.001569,3.556117,0.461265,345.232052,25.932364,6,centroid shift may be smaller than reported,2019-02-27 22:16:31+0000,2020-10-07 22:47:55+0000
qlp,tic8,339672028,481.01,1,481 b,PC,CP,110.512484,-57.384861,9.37,0.018,9.972,0.005,1387.66761,0.0005,10.3312,5.00E-05,5.586,0.041,4209.45,0.0609,3 6 7 9 10 13,confirmed hot Jupiter,2019-02-22 14:51:24+0000,2020-10-07 22:47:55+0000
spoc,tic7,365639282,482.01,1,,PC,FP,81.3986,8.4409,13.088,0.066,14.937,0.01,1472.41279,0.004222,10.8717,0.00594,2.943958,0.429073,14603.37238,1752.6406,6,likely EB on 365639292; wrong period because triggering on spurious event at TJD 1469 instead of transit at TJD 1473. Transit is deeper than reported depth.,2019-02-27 22:16:31+0000,2020-10-07 22:47:55+0000
spoc,tic7,393414358,483.01,1,483 b,KP,KP,94.336431,-38.323257,10.417,0.018,11.155,0.01,1469.697416,0.000664,4.378015,0.000271,5.415178,0.058142,7120.322643,63.151173,6,WASP-63 b,2019-02-22 14:51:24+0000,2020-10-07 22:47:55+0000
spoc,tic7,427348923,484.01,1,,PC,,83.531989,-0.207845,11.617,0.018,12.635,0.08,1468.427009,0.004125,4.730624,0.001619,4.319769,0.485811,2136.204613,160.96643,6,could be on 427348561 which is 3x as large (2 Rsun) and 33% fainter; depth in 561 is 14.4 ppt so Rp=26 Re assuming Gaia lower percentile R* = 1.99.,2019-02-27 22:16:31+0000,2020-10-07 22:47:55+0000
spoc,tic7,427352241,485.01,1,,PC,FP,83.623049,-4.414893,9.969,0.018,10.594,0.023,1468.825486,0.002161,1.264563,0.00023,2.263794,0.16145,1627.93774,106.862656,6,2 stars in same pixel; dmag 0.4,2019-02-22 14:51:24+0000,2020-10-07 22:47:55+0000
spoc,tic7,260708537,486.01,1,,PC,,98.4582,-58.5285,9.342,0.033,11.62,0.1,1326.98505,0.003758,1.744738,1.60E-05,1.336674,0.279264,158.20034,90.73019,13 12 11 10 9 8 5 6 4 3 2 1,follow-up in progress,2019-05-07 17:42:40+0000,2020-10-07 22:48:03+0000
spoc,tic7,31852980,487.01,1,,PC,,52.539741,-70.399731,9.821,0.02,10.55,0.006,1330.911264,0.005604,24.332541,0.001873,5.756567,0.43611,555.016293,52.902546,6 3 2 1,periods are mismatched with existing .01 and .02,2019-05-07 17:42:35+0000,2020-10-07 22:48:04+0000
spoc,tic7,31852980,487.02,2,,PC,,52.539741,-70.399731,9.821,0.02,10.55,0.006,1327.136315,0.002867,7.413857,0.000288,3.788912,0.406463,455.939829,39.38549,6 3 2 1,periods are mismatched with existing .01 and .02,2019-05-07 17:42:35+0000,2020-10-07 22:47:52+0000
spoc,tic7,452866790,488.01,1,,PC,,120.5953,3.3388,11.13,0.043,13.74,0.027,1492.202188,0.002097,1.198126,0.000192,1.059702,0.517039,1050.989348,125.17376,7,,2019-03-14 21:38:48+0000,2020-10-07 22:47:57+0000
spoc,tic7,455096220,489.01,1,489 b,KP,KP,123.250764,4.787023,11.845,0.018,12.389,0.092,1492.341364,0.000899,3.646774,0.000246,3.909439,0.078559,9768.142809,168.00822,7,HAT-P-35 b,2019-03-14 21:38:48+0000,2020-10-07 22:47:57+0000
spoc,tic7,455135327,490.01,1,490 b,KP,KP,123.949894,5.836719,9.911,0.019,10.352,0.007,1491.915755,0.000266,2.810577,5.70E-05,2.206894,0.016816,10758.74469,83.44645,7,HAT-P-30 b,2019-03-14 21:38:48+0000,2020-10-07 22:47:57+0000
spoc,tic7,468987719,491.01,1,491 b,KP,KP,128.92574,10.206657,12.712,0.018,13.279,0.057,1493.547133,0.001036,3.333395,0.000286,3.154608,0.092968,15273.25389,345.08374,7,HAT-P-43 b,2019-03-14 21:38:48+0000,2020-10-07 22:47:57+0000
spoc,tic7,17746821,492.01,1,492 b,KP,KP,118.063416,12.139402,11.274,0.018,11.703,0.057,1493.168623,0.001231,3.122001,0.000285,3.813578,0.079483,6754.43285,132.66994,7,HAT-P-50 b,2019-03-14 21:38:48+0000,2020-10-07 22:47:56+0000
spoc,tic7,19025965,493.01,1,,PC,,119.627943,12.883454,11.35,0.018,12.553,0.092,1493.31843,0.002594,5.947773,0.001378,2.11695,0.443768,2996.516811,272.20627,7,SG1 to check 19025962,2019-03-14 21:38:48+0000,2020-10-07 22:47:56+0000
spoc,tic7,19519368,494.01,1,,PC,,124.69586,-6.785861,10.039,0.019,10.846,0.027,1493.296407,0.003535,1.701876,0.000465,1.837945,0.449351,447.04786,51.63069,7,Gaia DR2 R = 0.8 R_Sun; check 195193366; dmag=5.3,2019-03-14 21:38:48+0000,2020-10-07 22:47:56+0000
spoc,tic7,22529346,495.01,1,495 b,KP,KP,107.600274,-39.097387,10.038,0.018,10.514,0.006,1491.99869,0.000125,1.274931,1.20E-05,2.916478,0.009414,17386.84154,70.91662,7,WASP-121 b,2019-03-14 21:38:48+0000,2020-10-07 22:47:56+0000
spoc,tic7,88977253,496.01,1,,PC,FP,123.097667,-5.768655,12.296,0.019,12.656,0.069,1492.708311,0.000567,2.767691,0.000112,1.876437,0.042975,22690.26335,564.17865,7,V-shaped; Large planet; but could be close to 2 R_Jup.,2019-03-14 21:38:48+0000,2020-10-07 22:47:56+0000
spoc,tic7,108645766,497.01,1,,PC,FP,112.4454,-28.4832,13.171,0.059,15.62,0.2,1492.914449,0.006628,2.974175,0.001636,3.031634,0.343247,11707.25724,1687.3541,7,Faint target; centroid analysis not reliable bc of crowded field; SG1 needed,2019-03-14 21:38:48+0000,2020-10-07 22:47:56+0000
spoc,tic7,121338379,498.01,1,,PC,FP,129.09088,-3.860234,9.527,0.018,10.067,0.005,1491.89175,0.000553,0.275043,1.20E-05,0.7559,0.060879,995.21818,63.576267,7,Very short period; ; GAIA dmag=3.2 for nearby star 121338375,2019-03-14 21:38:48+0000,2020-10-07 22:47:57+0000
spoc,tic7,123702439,499.01,1,,PC,,115.63884,-43.553839,10.101,0.019,10.593,0.007,1500.10736,0.001567,8.521168,0.002075,2.766093,0.427255,1515.222629,107.12024,7,"d_rp=4.4 for neighbor 5"" away",2019-03-08 14:44:07+0000,2020-10-07 22:47:57+0000
spoc,tic7,134200185,500.01,1,,PC,,106.558238,-47.587196,9.32492,0.017959,10.54,0.03,1491.96185,0.002838,0.548213,0.000119,1.077637,0.204236,230.896794,34.00036,7,,2019-03-08 14:44:08+0000,2020-10-07 22:47:57+0000
spoc,tic7,134537478,501.01,1,501 b,KP,KP,108.301483,-42.409744,10.36,0.018,11.001,0.009,1493.272086,0.000263,1.710026,3.40E-05,2.199119,0.015975,11615.42753,77.65633,7,KELT-14 b,2019-03-14 21:38:48+0000,2020-10-07 22:47:57+0000
spoc,tic7,172193428,502.01,1,,PC,,98.531997,-28.404207,10.328,0.018,10.937,0.007,1493.776367,0.001612,2.941821,0.000381,1.543592,0.093928,2206.013235,280.13928,7,,2019-03-08 14:44:08+0000,2020-10-07 22:47:57+0000
spoc,tic7,186812530,503.01,1,,PC,PC,124.32041,12.601365,9.187,0.018,9.396,0.003,1492.053368,0.000563,3.677469,0.000158,1.835655,0.044764,3648.055302,124.4756,7,slightly V-shaped; hot star; 12 Re,2019-03-14 21:38:48+0000,2020-10-07 22:47:57+0000
spoc,tic7,219164808,504.01,1,,PC,APC,90.774153,-52.08437,9.757,0.078,10.01,0.005,1438.049399,0.000542,1.677331,1.90E-05,2.604252,0.041898,3297.126587,42.911793,5 7,"V-shaped;  d_rp=5 for neighbor 4-5"" away",2019-03-08 14:44:08+0000,2020-10-07 22:48:04+0000
spoc,tic7,268644785,505.01,1,505 b,KP,KP,117.415037,-52.120453,10.667,0.018,11.39,0.012,1494.135246,0.000429,3.329371,0.000118,4.049481,0.035538,11042.78613,96.789505,7,KELT-15 b,2019-03-08 14:44:09+0000,2020-10-07 22:47:57+0000
spoc,tic7,274138511,506.01,1,,PC,FP,116.687019,6.445668,10.378,0.018,11.054,0.012,1492.500001,0.003381,2.774207,0.000722,2.393565,0.531679,693.389889,66.471954,7,"Possible centroid; SG1 to check nearby stars. Nearest neighbor is 12.2"" away; one of 11 neighbours within 1'. Gaia has nothing closer and has 18 neighbors within 1'",2019-03-14 21:38:48+0000,2020-10-07 22:47:57+0000
spoc,tic7,348538431,507.01,1,,PC,,121.6294,-15.7646,13.237,0.047,16.3,0.2,1492.096537,0.000239,0.899485,1.60E-05,1.196347,0.0193,68222.53528,1121.6317,7,V-shaped; large planet,2019-03-14 21:38:48+0000,2020-10-07 22:47:57+0000
spoc,tic7,425206121,508.01,1,508 b,KP,KP,111.509536,7.61582,9.643,0.019,9.857,0.005,1494.135425,0.000307,4.611884,0.000121,4.202993,0.025055,10364.05055,71.50895,7,KELT-19 A b,2019-03-14 21:38:48+0000,2020-10-07 22:47:57+0000
spoc,tic7,453211454,509.01,1,,PC,,117.92497,9.386054,7.905,0.018,8.58,0.03,1494.445731,0.001498,18.119809,0.002151,3.669772,0.189904,891.412821,42.6545,7,Looks like a transit signal but there is a possible single secondary at 1506 need to check multi-sector data.,2019-03-15 15:42:21+0000,2020-10-07 22:47:57+0000
spoc,tic7,238086647,510.01,1,,PC,,104.9583,-49.507177,8.437,0.019,9.02,0.03,1492.578165,0.001521,1.352479,0.000156,0.561656,0.151217,329.981324,44.062145,7,marginal signal; offset not consistent with nearby stars,2019-03-18 17:05:08+0000,2020-10-07 22:47:57+0000
spoc,tic7,440777904,511.01,1,511 b,KP,KP,108.825066,14.262595,11.249,0.018,11.762,0.022,1491.696318,0.00066,3.355138,0.000152,3.657982,0.046856,10765.36777,131.62984,7,HAT-P-24 b,2019-03-22 22:54:00+0000,2020-10-07 22:47:57+0000
spoc,tic7,119292328,512.01,1,,PC,,96.646653,-38.606739,8.953,0.017,9.735,0.004,1492.783555,0.004878,7.187118,0.002616,2.862583,0.505017,299.916814,37.084618,7,,2019-03-18 17:05:03+0000,2020-10-07 22:47:57+0000
spoc,tic7,431999925,513.01,1,,PC,FP,120.7896,-20.0098,14.782,0.059,17.45,0.2,1492.93007,0.008993,1.445433,0.000968,3.684343,0.720241,16635.28994,2183.4067,7,likely on TIC 431999916 which has lower end Gaia Rstar=2.8 Rsun and is 0.9 brighter than the target in T-band; still possibly planetary,2019-03-22 22:54:00+0000,2020-10-07 22:47:57+0000
spoc,tic7,366576758,514.01,1,514 b,KP,KP,127.882981,11.922295,13.598,0.018,14.55,0.217,1495.846027,0.00294,11.388472,0.004193,3.8512,0.322052,17119.67557,970.04205,7,K2-114 b,2019-03-22 22:54:00+0000,2020-10-07 22:47:57+0000
spoc,tic7,366622912,515.01,1,,PC,,128.067122,11.630687,13.725,0.019,14.492,0.206,1493.28254,0.001202,3.115247,0.000286,2.299143,0.104384,25478.15294,814.3786,7,GAIA radius = 0.7 Rsun and Teff = 5000 K,2019-03-22 22:54:00+0000,2020-10-07 22:47:57+0000
spoc,tic7,318937509,516.01,1,,PC,FP,112.3815,2.8481,14.15,0.059,17.2,0.2,1492.649974,0.000949,1.04855,7.30E-05,1.062799,0.058793,34644.95398,2105.8394,7,v-shaped,2019-03-22 22:54:00+0000,2020-10-07 22:47:57+0000
spoc,tic7,308307606,517.01,1,,PC,FP,120.199967,-60.865677,13.151,0.018,14.03,0.08,1496.577842,0.003205,15.00263,0.004596,2.451605,0.266214,10534.36713,1028.2451,7,9.9 day eccentric system with separations between events of ~4.72; 5.16; 4.72; 5.16 days,2019-03-18 17:05:11+0000,2020-10-07 22:48:04+0000
spoc,tic7,264979636,518.01,1,,PC,,115.716835,8.866962,10.116,0.018,10.905,0.009,1495.790236,0.003243,17.87897,0.004585,2.124101,0.809095,976.801579,136.64546,7,low MES; possible centroid offset; GAIA Rstar=1.06Rsun,2019-03-22 22:54:00+0000,2020-10-07 22:47:57+0000
spoc,tic7,218795833,519.01,1,,PC,,124.607,-19.6629,14.533,0.059,17.35,0.2,1491.877254,0.000411,1.265223,3.60E-05,1.240773,0.032097,139604.1593,2458.298,7,possible hot Jupiter around an M dwarf,2019-03-22 22:54:00+0000,2020-10-07 22:47:57+0000
spoc,tic7,148479278,520.01,1,,PC,,102.658035,-37.960237,9.373,0.018,9.73,0.004,1491.707119,0.003087,0.522797,0.000125,2.014599,0.467167,139.104527,18.818766,7,possible NEB,2019-03-18 17:05:04+0000,2020-10-07 22:48:04+0000
spoc,tic7,27649847,521.01,1,,PC,,123.3438,12.2217,12.429,0.168,14.691,0.066,1492.722769,0.00257,1.542131,0.000295,1.112434,0.281309,2384.399892,289.33447,7,Small star; marginal transit,2019-03-22 22:54:00+0000,2020-10-07 22:47:57+0000
spoc,tic7,19451711,522.01,1,,PC,,124.602799,-7.571285,7.359,0.019,7.59,0.03,1491.704967,0.001292,0.397554,4.20E-05,1.712397,0.300345,107.215193,9.371282,7,V-shaped and short period; GAIA Rp=1.6 Rsun,2019-03-22 22:54:00+0000,2020-10-07 22:47:57+0000
spoc,tic7,93125144,523.01,1,,PC,,84.846542,-19.558202,9.579,0.019,10.711,0.007,1472.959693,0.001169,9.91102,0.001685,2.981681,0.100397,6044.13412,570.8092,6,Transits could be the result of detrending residuals from stellar variability,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,365690646,524.01,1,,PC,,81.543272,6.912369,10.058,0.018,10.467,0.009,1471.143375,0.002412,12.983175,0.003306,1.527578,0.761684,1180.996904,161.23894,6,Potentially instrument noise,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,71512186,525.01,1,,PC,,90.169892,-8.468093,8.77,0.018,9.231,0.003,1471.035468,0.003723,14.821751,0.005283,6.071374,0.599665,486.159685,42.113205,6,possibly marginal,2019-03-28 00:07:14+0000,2020-10-07 22:47:55+0000
spoc,tic7,200593988,526.01,1,,PC,,85.3354,11.1946,12.271,0.04,14.307,0.052,1470.849292,0.004324,7.699087,0.003345,4.380607,0.39642,8072.469566,625.70715,6,possibly marginal,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,148228019,527.01,1,,PC,,101.188763,-36.657378,8.236,0.019,8.44,0.002,1470.738689,0.000423,18.089162,0.000598,2.523193,0.042905,5554.374458,72.318954,6,GAIA Rstar=2.2Rsun; planet is likely larger than 16Re,2019-02-26 17:36:51+0000,2020-10-07 22:47:56+0000
spoc,tic7,403693875,528.01,1,,PC,FP,105.0062,11.0435,13.329,0.059,14.96,0.2,1469.705671,0.002002,3.524465,0.000652,3.103957,0.160922,21822.78369,1004.7591,6,,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,438490744,529.01,1,,PC,FP,100.256,16.5896,14.277,0.059,17.42,0.2,1468.4958,0.002003,1.665878,0.000283,4.956738,0.144742,85643.9861,2600.0479,6,,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,387690507,530.01,1,,PC,,103.4128,12.8818,13.447,0.04,15.403,0.136,1470.200137,0.00213,6.388488,0.001123,2.51086,0.188794,27555.572,1452.0349,6,Possible centroid,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,302895996,531.01,1,,PC,FP,83.1166,15.5561,13.596,0.059,15.94,0.2,1468.847149,0.002165,0.567995,0.000108,1.408867,0.400217,5208.552517,500.4922,6,,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,144700903,532.01,1,,PC,,85.0799,11.5629,12.663,0.04,14.413,0.006,1470.576303,0.001184,2.326811,0.000249,1.669099,0.169089,8583.056608,368.0338,6,,2019-03-28 00:07:14+0000,2020-10-07 22:47:55+0000
spoc,tic7,309791156,533.01,1,,PC,,80.054737,-62.646003,10.889,0.018,11.812,0.046,1332.693449,0.003221,19.572834,0.000567,4.240141,0.382361,1721.880955,96.69958,5 6 1,TOI 553 under investigation no observing notes ,2019-05-07 17:42:42+0000,2020-10-07 22:48:04+0000
spoc,tic7,281909674,534.01,1,534 b,KP,KP,102.721137,-5.086445,14.347,0.018,15.005,0.297,1470.81495,0.006312,4.034793,0.002576,2.935156,0.561722,16956.55439,2158.7617,6,CoRoT-13 b,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,280210963,535.01,1,535 b,KP,KP,100.765678,-1.296439,14.725,0.02,15.588,0.183,1471.022094,0.004864,2.827895,0.001353,2.917883,0.373583,62881.94172,5632.3027,6,CoRoT-12 b,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,234825296,536.01,1,536 b,KP,KP,97.720408,0.226919,13.778,0.019,14.63,0.092,1473.381836,0.004741,9.246063,0.00685,2.410783,0.417757,13678.66611,1863.4429,6,CoRoT-20 b; two planets in system,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,234112540,537.01,1,537 b,KP,KP,101.277249,0.815248,13.418,0.018,14.043,0.149,1470.418354,0.002562,4.037678,0.001046,2.468802,0.237353,16013.75668,1046.6681,6,CoRoT-5b,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,237751146,538.01,1,,PC,,104.3317,4.029,14.146,0.059,16.54,0.2,1469.915423,0.003011,1.669965,0.000425,2.731172,0.211828,26094.70229,1751.5109,6,,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,238004786,539.01,1,,PC,,102.568448,-53.005629,10.544,0.018,11.727,0.04,1468.352187,0.002198,0.309543,6.20E-05,1.151041,0.362077,307.632657,37.377514,6,marginal signal. GAIA Rstar=0.81Rsun; short period,2019-02-26 17:36:54+0000,2020-10-07 22:48:04+0000
spoc,tic7,200322593,540.01,1,,PC,,76.310149,-47.937629,11.483,0.017,14.823,0.149,1411.826438,0.000545,1.239133,1.80E-05,0.470455,0.18499,2167.892825,171.80003,5 6 4,,2019-05-07 17:42:38+0000,2020-10-07 22:48:04+0000
spoc,tic7,143271144,541.01,1,,PC,,90.727497,-30.832956,14.604,0.019,15.537,0.149,1469.176584,0.004886,1.352966,0.000533,1.820567,0.340394,14841.39915,3080.9304,6,marginal signal,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,49771092,542.01,1,,PC,,96.066219,-28.134667,14.739,0.019,15.655,0.046,1469.060024,0.003,1.63127,0.000422,1.194244,0.364444,16058.49046,2055.5278,6,marginal signal,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,53593457,543.01,1,,PC,FP,100.306,-3.9255,15.183,0.06,18.17,0.2,1468.332102,0.003362,0.530893,0.000146,1.910177,0.234509,33453.5972,3058.0403,6,possible secondary,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,50618703,544.01,1,,PC,,82.289925,-0.34256,9.577,0.018,10.777,0.017,1469.758806,0.001543,1.548214,0.000198,1.216062,0.129462,865.599307,63.14923,6,,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,37168957,545.01,1,545 b,KP,KP,98.172412,-0.031587,14.165,0.018,14.868,0.172,1470.175133,0.001927,1.899994,0.00032,2.406097,0.159322,33129.11424,1674.9408,6,CoRoT-18 b,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,36440357,546.01,1,546 b,KP,KP,102.194661,-0.672775,13.118,0.019,13.652,0.092,1475.332024,0.002959,9.198554,0.004151,4.403735,0.293327,18326.87637,943.7915,6,CoRoT-4 b,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,36352297,547.01,1,547 b,KP,KP,102.079884,-3.102146,12.989,0.02,13.623,0.114,1469.067593,0.000856,1.509017,0.000109,2.474587,0.064258,24016.32745,479.60803,6,CoRoT-1 b,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,42821097,548.01,1,548 b,KP,KP,97.033583,-0.170683,13.098,0.018,14.135,0.149,1468.686297,0.003721,3.895456,0.001237,4.766844,0.301801,7339.557484,442.88776,6,CoRoT-19 b,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,32830028,549.01,1,,PC,FP,86.7522,-24.8422,14.31,0.059,17.6,0.2,1468.344415,0.000477,0.516278,2.10E-05,0.565611,0.106334,20289.21082,1032.7452,6,marginal signal,2019-03-28 00:07:14+0000,2020-10-07 22:47:56+0000
spoc,tic7,311183180,550.01,1,,PC,FP,55.031424,5.874627,9.002,0.018,10,0.006,1439.585605,0.000238,13.249837,0.000328,3.255177,0.02137,24779.0499,139.71046,5,TFOP EB primary,2019-04-03 17:54:53+0000,2020-10-07 22:47:56+0000
spoc,tic7,311183180,550.02,2,,PC,FP,55.031424,5.874627,9.002,0.018,10,0.006,1447.398548,0.000442,10.043245,0.00061,3.099789,0.039044,21393.22714,234.72195,5,Gaia DR2 R = 1 R_Sun; likely grazing eccentric binary with nearly equal brightness stars; TFOP EB secondary,2019-04-03 17:54:53+0000,2020-10-07 22:47:56+0000
spoc,tic7,192826603,551.01,1,551 b,KP,KP,82.714381,-36.630797,13.862,0.018,15.667,0.137,1438.081975,0.00096,2.647186,8.70E-05,1.135864,0.059865,20744.40464,1084.4484,5 6,NGTS-1 b,2019-06-06 20:53:59+0000,2020-10-07 22:47:56+0000
spoc,tic7,44737596,552.01,1,,PC,,60.949323,-25.408914,13.787,0.017,15.689,0.24,1413.062549,0.000959,2.788503,8.90E-05,1.858717,0.074685,26224.6802,720.4526,5 4,,2019-05-17 18:40:33+0000,2020-10-07 22:47:55+0000
spoc,tic7,161477033,553.01,1,,PC,FA,73.260995,-45.540671,10.018,0.018,10.697,0.011,1443.221518,0.003863,14.058151,0.005392,3.514627,0.849132,858.616845,109.45815,5,Period could be half because of a data gap; based on multi-sector data there are likely transits from two separate planets combined to make this 14-day false target,2019-02-26 16:21:07+0000,2020-10-07 22:48:03+0000
spoc,tic7,161477033,553.02,2,,PC,,73.260995,-45.540671,10.018,0.018,10.697,0.011,1419.370451,0.006147,11.927552,0.002841,2.861557,0.836253,730.158402,93.61369,5 4,event is different from the original 14.50 day signal in TOI 553.01,2019-06-06 20:53:59+0000,2020-10-07 22:48:01+0000
spoc,tic7,161477033,553.03,3,,PC,,73.260995,-45.540671,10.018,0.018,10.697,0.011,1416.393527,0.003443,40.902171,0.004791,4.290728,0.576544,1051.937804,98.23238,5 4,event is different from the original 14.50 day signal in TOI 553.01 although the second transit is the same as the second transit of TOI 553.01.,2019-06-06 20:53:59+0000,2020-10-07 22:48:01+0000
spoc,tic7,407966340,554.01,1,,PC,,60.747939,9.208501,6.414,0.018,6.91134,0.023,1442.619254,0.0019,7.048602,0.001508,3.287855,0.254539,319.089351,25.285463,5,Gaia DR2 R = 1.4 R_Sun; period might be twice (14.1 day).,2019-04-03 17:54:53+0000,2020-10-07 22:47:56+0000
spoc,tic7,170849515,555.01,1,,PC,,70.3398,-32.3203,14.915,0.061,16.68,0.2,1438.148808,0.001631,1.941285,0.00022,1.778645,0.140177,37131.73976,1773.447,5,possible hot Jupiter.,2019-04-03 17:54:53+0000,2020-10-07 22:47:56+0000
spoc,tic7,59003115,556.01,1,,PC,FP,57.225286,13.483566,11.225,0.018,12.178,0.114,1439.0759,0.00574,2.294185,0.000938,2.750763,0.652343,697.472004,94.25027,5,Need SG1 to check nearby stars and especially TIC 59003118 (T=17.34 mag).,2019-04-03 17:54:53+0000,2020-10-07 22:47:56+0000
spoc,tic7,55488511,557.01,1,,PC,,59.0172,-10.272,11.632,0.04,13.343,0.005,1439.541685,0.002597,3.345431,0.000626,0.989233,0.623719,1625.246979,219.4038,5,Low SNR; no GAIA radius,2019-04-03 17:54:53+0000,2020-10-07 22:47:56+0000
qlp,gaia-dr2,207110080,558.01,1,,PC,,42.291501,-58.024699,10.992,0.006,11.233,0.013,1368.28949,14.64074,14.54812,0.0047,2.834,,4710,351.57,2 3,v-shaped,2019-04-04 21:13:03+0000,2020-10-16 13:25:24+0000
qlp,gaia-dr2,209459275,559.01,1,,PC,,46.818732,-31.162695,10.57,0.006,11.091,0.007,1411.92481,0.00083,6.98407,0.00042,5.232,0.242,9850,1.25866,4,possible tropical Jupiter; third of four transits visible in raw data,2019-04-04 21:13:03+0000,2020-10-07 22:47:53+0000
spoc,tic7,101011575,560.01,1,,PC,,129.688588,-13.256682,8.53239,0.018459,9.67,0.03,1517.691424,0.000819,6.397438,0.000471,2.119473,0.159272,1791.709243,60.84296,8,,2019-04-05 20:18:16+0000,2020-10-07 22:47:59+0000
spoc,tic7,377064495,561.01,1,,PC,,148.18559,6.216373,9.495,0.017,10.252,0.006,1527.055259,0.006522,10.781327,0.009318,4.858829,0.398929,1207.24764,139.98335,8,period may be an integer multiple,2019-04-13 04:39:13+0000,2020-10-07 22:47:59+0000
spoc,tic7,377064495,561.02,2,,PC,,148.18559,6.216373,9.495,0.017,10.252,0.006,1517.49812,0.001694,0.446547,6.40E-05,1.366769,0.29138,289.999091,29.232874,8,USP,2019-04-13 04:39:13+0000,2020-10-07 22:47:59+0000
spoc,tic7,377064495,561.03,3,,PC,,148.18559,6.216373,9.495,0.017,10.252,0.006,1521.850243,0.005659,16.37165,0.006706,3.478042,0.440894,922.871077,105.64288,8,clean transit affected by heavy gapping from candidate .02 at 0.4 days,2019-04-13 04:39:13+0000,2020-10-07 22:47:59+0000
spoc,tic7,413248763,562.01,1,562 b,PC,CP,144.0068,-21.6608,8.735,0.032,10.91,0.1,1517.999665,0.000969,3.930792,0.000266,1.332557,0.175295,1164.257581,66.07022,8,GJ 357 b,2019-04-13 04:39:13+0000,2020-10-07 22:47:59+0000
spoc,tic7,405454160,563.01,1,,PC,,143.243377,-17.343506,10.383,0.02,11.144,0.011,1524.138752,0.003418,,,3.774052,0.262882,2350.522227,175.37494,8,single transit,2019-04-05 20:18:18+0000,2020-10-07 22:48:05+0000
spoc,tic7,1003831,564.01,1,,PC,,130.29518,-16.036262,10.632,0.019,11.097,0.014,1518.203536,0.000554,1.651142,7.00E-05,0.758184,0.176395,3006.610319,150.12146,8,some odd-even,2019-04-05 20:18:16+0000,2020-10-07 22:47:59+0000
spoc,tic7,1103432,565.01,1,,PC,FP,130.581453,-17.189439,12.771,0.019,13.4,0.114,1519.870491,0.001236,3.727891,0.000455,3.87341,0.105718,17864.30485,505.3925,8,possible synchronization,2019-04-05 20:18:16+0000,2020-10-07 22:47:59+0000
spoc,tic7,1133072,566.01,1,,PC,FP,131.0859,-28.0766,12.541,0.043,15.34,0.2,1517.531592,0.002755,0.846542,0.000179,2.408837,0.443968,2524.567663,236.40909,8,,2019-04-13 04:58:29+0000,2020-10-07 22:47:59+0000
spoc,tic7,13349647,567.01,1,567 b,KP,KP,131.580404,-8.026948,12.149,0.019,12.836,0.103,1518.50535,0.000356,1.537368,4.00E-05,1.874648,0.027163,19329.38468,210.21474,8,WASP-36 b,2019-04-05 20:18:16+0000,2020-10-07 22:47:59+0000
spoc,tic7,37575651,568.01,1,,PC,,135.340505,-28.324623,8.269,0.02,8.31,0.03,1521.911663,0.001511,9.596295,0.001214,2.877325,0.336437,1229.378239,90.49283,8,GAIA Teff=9422K; likely large stellar radius; possibly double the period,2019-04-05 20:18:16+0000,2020-10-07 22:47:59+0000
spoc,tic7,123482865,569.01,1,,PC,PC,115.102738,-42.154645,9.43,0.018,10.087,0.005,1523.091209,0.001309,13.113683,0.001803,2.711259,0.10794,2858.030303,135.67715,8,crowded field; possible warm Jupiter,2019-04-05 20:18:16+0000,2020-10-07 22:47:57+0000
spoc,tic7,126733133,570.01,1,,PC,,136.955176,-51.867096,9.983,0.018,10.397,0.006,1517.450907,0.001008,1.468833,0.00011,0.778269,0.317153,1259.181826,112.25229,8,very crowded field; centroid pulling to fainter objects but significance is low,2019-04-05 20:18:17+0000,2020-10-07 22:48:04+0000
spoc,tic7,270468559,571.01,1,571 b,KP,KP,135.344391,6.097231,11.512,0.018,12.125,0.046,1519.463677,0.001051,4.641547,0.000453,3.861752,0.102874,7829.219673,194.85005,8,HAT-P-42 b,2019-04-05 20:18:17+0000,2020-10-07 22:47:59+0000
spoc,tic7,289535142,572.01,1,,PC,FP,131.525004,-13.202894,12.483,0.018,13.023,0.046,1518.792059,0.000682,2.338247,0.000131,2.883574,0.060142,14405.70547,297.0594,8,possible odd-even; GAIA Rstar=1.086 Rsun,2019-04-13 04:58:29+0000,2020-10-07 22:47:59+0000
spoc,tic7,296780789,573.01,1,,PC,,142.3472,-14.5114,12.519,0.04,15.023,0.008,1524.632662,0.000164,13.577007,0.000232,1.702298,0.024588,143013.7622,3648.2417,8,either a giant planet around an M dwarf or an M dwarf binary system,2019-04-13 04:58:29+0000,2020-10-07 22:47:59+0000
spoc,tic7,315002523,574.01,1,574 b,KP,KP,144.926863,-28.58559,12.371,0.018,13.006,0.103,1518.617327,0.002583,3.302889,0.000617,5.296093,0.186031,8470.261461,397.23862,8,HATS-26 b,2019-04-05 20:18:18+0000,2020-10-07 22:47:59+0000
spoc,tic7,386435344,575.01,1,,PC,,127.995236,-16.884928,8.74,0.018,9.22,0.03,1520.089078,0.001479,16.597333,0.002329,2.784924,0.157381,2308.886233,113.25557,8,v-shaped; impact parameter close to 1; possible single transit on first transit; offset flag at 4-sigma level; possible blend,2019-04-13 04:58:29+0000,2020-10-07 22:47:59+0000
spoc,tic7,408310006,576.01,1,576 b,KP,CP,144.875373,-20.982444,8.845,0.018,9.351,0.002,1518.964722,0.00057,5.443936,0.000229,3.619838,0.056955,3034.680468,51.80582,8,WASP-166 b,2019-04-05 20:18:18+0000,2020-10-07 22:47:59+0000
spoc,tic7,410094645,577.01,1,,PC,FP,133.258936,-22.198162,12.337,0.018,13.026,0.092,1517.977493,0.000673,3.329788,0.000167,3.24713,0.050201,22427.29866,295.96988,8,large possible hot Jupiter; GAIA Rstar=1.54 so the planet may be potentially smaller than 29 REarth,2019-04-13 04:58:29+0000,2020-10-07 22:47:59+0000
spoc,tic7,423275733,578.01,1,578 b,KP,KP,140.506383,-23.946162,12.276,0.02,12.871,0.057,1518.691507,0.001066,2.052978,0.000169,2.652157,0.08004,10176.90029,279.0493,8,WASP-142 b,2019-04-05 20:18:19+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,238061845,579.01,1,,PC,,104.121314,-50.15793,9.667,0.006,10.426,0.008,1470.06147,0.00284,1.68418,0.00011,1.52,0.409,660,2.28888,6 7 8,"TIC star 5"" to east",2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,81419525,580.01,1,,PC,,123.108311,-46.109182,9.552,0.006,9.54,0.004,1518.38132,0.00239,1.54959,0.00027,2.873,0.154,3690,402.429,8 9,"3 GAIA stars within 5""",2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,180987952,581.01,1,,PC,,130.261522,-41.442826,9.529,0.006,9.483,0.003,1518.60799,0.00303,1.38846,0.0003,1.514,0.341,610,1.60118,8 9,,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,287474726,582.01,1,,PC,,127.128097,-28.359266,9.399,0.007,9.422,0.003,1519.09756,0.00584,3.74237,0.00128,2.48,0.413,610,1.81559,8,,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,131743355,583.01,1,,PC,,118.476442,-39.993017,9.376,0.006,9.397,0.003,1493.97709,0.00061,6.56028,0.00019,1.098,0.163,3200,2.59234,7 8,,2019-04-13 05:20:07+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,74482749,584.01,1,,PC,,137.518428,-43.92498,9.11,0.006,9.247,0.003,1518.15634,0.00202,1.25987,0.00019,1.377,0.433,4590,14.6697,8 9,,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,190990336,585.01,1,,PC,FP,134.373095,-39.778427,8.935,0.017,9.45,0.03,1522.93883,0.00032,5.54714,0.00022,4.835,0.041,11569,0.324936,8,there might be a secondary,2019-04-01 16:51:58+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,131979339,586.01,1,,PC,,118.913644,-37.857701,8.227,0.006,8.333,0.002,1492.31772,0.00121,22.64414,,4.006,0.216,5560,1023.43,7 8,Period is likely double; V shaped,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,294090620,587.01,1,,PC,FP,130.396025,-22.194329,7.824,0.017,7.8,0.03,1520.16789,0.00181,8.00924,0.00207,6.362,0.459,5599.54,4.89457,8,Period needs refinement; possible secondary,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,130415266,588.01,1,,PC,,104.74992,-47.023347,7.312,0.006,7.28,0.03,1481,,40,,6.147,0.06,7000,,8 6,Period is double or four times larger; T0=1481,2019-04-01 16:52:03+0000,2020-10-07 22:48:05+0000
qlp,gaia-dr2,412961700,589.01,1,,PC,,127.222621,-20.950395,6.725,0.007,6.69,0.03,1520.15828,0.00234,2.5188,0.0005,1.473,0.229,580,1.13254,8,possible odd-even,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,270841724,590.01,1,,PC,FP,132.068732,-47.114723,10.441,0.045,16.161,0.035,1522.02359,0.00103,18.90372,0.00081,9.067,0.168,24270,3.68583,8,possible EB but could be PC at half or quarter the period; likely offset and could be on 270841758 which is brighter in the optical; host is likely a giant,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,146261607,591.01,1,,PC,FP,123.581912,-34.81935,10.168,0.019,10.287,0.006,1493.56068,0.00065,1,,5.93,0.081,17940,0.227926,8 7,Matched signal is EB at twice the period; crowded field; transit depth increases with aperture; there is a second signal at 1-day period,2019-04-01 16:52:03+0000,2020-10-07 22:48:05+0000
qlp,gaia-dr2,196286587,592.01,1,,PC,FP,125.557134,-25.069442,10.148,0.018,10.488,0.006,1496.1748,0.00333,10.4,,3.709,0.333,1500,,8 7,twice the period; likely a giant planet; Need to check 196286578,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,tic8,128463355,593.01,1,,PC,FP,118.05957,-29.71403,10.108,0.006,10.511,0.005,1493.08509,0.00148,13.9086,,2.987,0.146,4760,1388.07,7 8,The Rp is diluted; actual Rp is about 21 Re. V-shaped. Period is double (13.1 days). Need SG1 to check 128463706 and get the appropriate depth.,2019-04-01 16:52:02+0000,2020-10-07 22:48:05+0000
qlp,gaia-dr2,146406806,594.01,1,,PC,,123.73362,-31.608231,10.022,0.052,10.458,0.006,1498.63373,0.00181,13.952,,4.49,0.277,3320,587.921,7 8,V shaped; period is likely double (14 days); two stars in the same pixel,2019-04-13 05:20:07+0000,2020-10-07 22:47:58+0000
qlp,tic8,287329267,595.01,1,,PC,FP,109.783582,-59.302075,9.996,0.006,10.523,0.007,1331.94733,0.00515,7.64356,0.00021,3.141,0.716,390,10.3984,1 2 3 4 5 6 7 8 9 10 11 12 13,may also be on TIC 287329263,2019-04-01 16:51:56+0000,2020-10-07 22:48:04+0000
qlp,gaia-dr2,144956678,596.01,1,,PC,,122.068644,-35.559489,9.907,0.006,10.539,0.006,1492.98571,0.005,1.51472,0.00029,1.968,0.23,580,0.877848,7 8,,2019-04-13 05:20:07+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,146208651,597.01,1,,PC,FP,133.457682,-48.812619,9.729,0.02,10.637,0.008,1519.22343,0.00508,6.5224,0.00248,2.63,0.484,844.574,2.07697,8,two stars on the same pixel,2019-04-01 16:51:56+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,81429971,598.01,1,,PC,,123.178209,-42.935006,10.136,0.008,10.316,0.006,1494.82278,0.00407,3.04375,0.00052,3.67,0.275,1080,538.107,7 8,possible offset to North,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,145982812,599.01,1,,PC,FP,133.14528,-50.008851,10.399,0.018,10.7,0.008,1518.4693,0.0032,0.82967,0.00021,1.755,0.05,4744.55,473.454,8,,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,134396419,600.01,1,,PC,,122.272949,-37.061878,10.268,0.008,10.217,0.005,1491.92094,0.00466,4.36539,0.00099,2.427,0.702,1470,4.5236,7 8,R=9 Re using the TIC Rstar,2019-04-13 05:20:07+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,141363913,601.01,1,,PC,,129.462413,-43.042013,9.922,0.01,10.585,0.007,1521.39141,0.00244,3.47623,0.00095,1.879,0.391,1440,2.46604,8 9,possible phased variability,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,tic8,175176327,602.01,1,,PC,FP,115.82535,-36.49676,10.046,0.007,10.127,0.005,1502.78755,0.00125,11.09743,0.0009,1.697,0.279,3750,6.20489,7 8,,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,262746281,603.01,1,,PC,,141.107943,5.766244,9.742,0.006,10.312,0.008,1523.78917,0.00257,8.0885,0.00192,7.864,0.916,2700,3.4803,8,Period might be double,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,145027461,604.01,1,,PC,FP,122.257516,-30.787939,10.301,0.018,11.232,0.012,1492.72655,0.00301,1.07242,0.00013,1.996,0.216,632.189,0.737297,8 7,TFOP NEB; possible offset to north,2019-04-01 16:52:04+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,181304295,605.01,1,,PC,,130.919633,-36.657042,10.435,0.008,10.436,0.006,1521.08379,0.00216,3.38387,0.00059,2.148,0.179,5960,2347.95,8,likely large planet radius,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,122262940,606.01,1,,PC,FP,133.238774,-57.94062,10.242,0.018,10.731,0.007,1519.94608,0.0019,2.00337,0.00034,3.091,0.145,12786.9,883.047,8,large planet; faint star to west,2019-04-01 16:52:05+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,153651591,607.01,1,,PC,,121.009285,-26.165703,10.526,0.011,10.451,0.006,1492.55774,0.00402,2.14542,0.00029,1.807,0.197,1180,1.63323,7 8,need an Rs estimate; there also seems to be a deeper ~14d signal visible in the raw light curve,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,186547153,608.01,1,,PC,FP,132.83889,-34.431876,10.146,0.018,10.442,0.006,1518.54956,0.00148,1.1905,0.00014,1.728,0.296,1471.83,2.25464,8,Given Teff = 8323 K; Rstar = 2.14 Rsun the planet radius might be 10 or 11 Re,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,134404603,609.01,1,,PC,FP,122.340268,-39.164919,9.836,0.006,10.618,0.007,1496.71767,0.00043,4.97019,9.00E-05,1.625,0.03,14440,1089.87,7 8,V-shaped; some odd-even and eccentricity,2019-04-13 05:20:07+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,80275202,610.01,1,,PC,FP,121.526256,-44.375102,10.427,0.019,10.602,0.008,1495.34181,0.00348,3.66465,0.00066,2.76,0.817,2383.11,9.71726,8,need to check 80275180,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,154459165,611.01,1,,PC,,122.034506,-28.066092,10.426,0.006,11.456,0.017,1491.88848,0.0071,3.14905,0.00096,3.414,1.189,990,27.608,7 8,PC if on 154459165; could be on 154459164; faint GAIA star nearby,2019-04-01 16:51:58+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,284738182,612.01,1,,PC,,110.88191,-37.835514,10.194,0.006,10.574,0.007,1492.49033,0.00141,0.91361,5.00E-05,1.111,0.261,1240,2.75288,7 8,large planet; possibly grazing; need SG1 to check 284738170,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,77527511,613.01,1,,PC,,142.262955,-5.375494,9.949,0.006,10.842,0.009,1518.2712,0.00082,0.77864,8.00E-05,0.986,0.15,1520,1.49465,8,,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,118021229,614.01,1,,PC,FP,128.475349,-20.9406,9.896,0.018,10.535,0.006,1518.2814,0.00274,0.88501,0.00021,1.622,0.202,820.279,1.76139,8,,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,190496853,615.01,1,,PC,,133.408787,-40.543811,10.302,0.006,10.825,0.008,1518.29261,0.00047,4.66202,0.00016,4.096,0.059,11650,0.446065,8 9,likely large planet radius,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,145879095,616.01,1,,PC,,132.87397,-51.328234,9.979,0.01,10.199,0.006,1520.16033,0.00129,2.80573,0.00012,2.75,0.281,3270,4.01972,8 9,transiting object might be too big,2019-04-01 16:52:00+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,141227133,617.01,1,,PC,FP,129.315412,-47.383549,10.19,0.016,13.454,0.092,1518.70004,0.00114,2.42232,0.00022,2.873,0.212,5696.52,10.2883,8,TFOP NEB; centroid offset,2019-04-13 05:20:07+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,173640199,618.01,1,,PC,,112.570672,-39.339557,10.128,0.006,10.697,0.007,1497.91582,0.00126,7.7647,0.00078,4.2,0.153,3450,0.292106,7 8,likely large planet,2019-04-13 05:20:07+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,267527924,619.01,1,,PC,FP,114.05071,-48.063511,10.146,0.033,10.875,0.01,1492.8517,0.00334,1.80819,0.00022,2.783,0.334,773.254,1.13506,8 7,,2019-04-13 05:20:07+0000,2020-10-07 22:47:58+0000
spoc,tic7,296739893,620.01,1,,PC,,142.1733,-12.1655,10.097,0.046,12.262,0.024,1518.006117,0.000794,5.098373,0.000358,1.168674,0.172413,3393.722286,167.37408,8,second transit may not be real; if so the period is double,2019-04-13 14:19:49+0000,2020-10-07 22:47:59+0000
spoc,tic7,30828562,621.01,1,,PC,FP,134.718607,-43.452891,8.11,0.017,8.29,0.03,1520.110439,0.000227,3.112361,5.20E-05,2.437419,0.014018,6343.20305,58.34585,8,possible hot Jupiter,2019-04-10 17:25:16+0000,2020-10-07 22:47:59+0000
spoc,tic7,83092282,622.01,1,,PC,,125.305097,-46.484211,8.544,0.018,8.995,0.002,1520.692903,0.000494,6.402053,0.000272,3.869895,0.043577,3892.872637,49.669323,8,possible hot Saturn,2019-04-10 17:25:16+0000,2020-10-07 22:47:59+0000
spoc,tic7,101395259,623.01,1,,PC,FP,148.720406,-23.332148,10.177,0.018,10.706,0.008,1523.942997,0.000968,15.151486,0.001355,2.980855,0.075363,6230.437846,152.05783,8,could be at half the period,2019-04-10 17:25:16+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,399870368,624.01,1,624 b,PC,CP,74.552345,9.998001,9.337,0.01,9.47,0.004,1439.57482,0.0005,2.74436,0.00011,3.442,0.062,10010,0.71194,5,HAT-P-70 b; Rstar = 2.11 Rsun in TIC. Rp = 23 Re.,2019-04-23 16:01:54+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,379929661,625.01,1,625 b,PC,CP,130.505651,3.710562,9.613,0.006,9.774,0.005,1495.78621,0.00036,4.78677,0.00014,4.974,0.039,8810,0.124569,7,HAT-P-69 b; hot Jupiter,2019-04-23 16:01:54+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,65412605,626.01,1,626 b,PC,CP,108.123125,-24.953562,9.507,0.006,9.633,0.003,1493.31513,0.00052,4.40107,0.00018,4.774,0.125,6830,0.208987,7,KELT-25 b (Rodriguez Martinez et al),2019-04-23 16:01:54+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,365781372,627.01,1,,PC,FP,81.923567,7.918569,9.945,0.018,10.219,0.007,1469.22408,0.00062,1.13889,6.00E-05,2.154,0.248,5368.19,0.902334,6,check nearby bright stars; might be synchronized,2019-04-23 16:24:11+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,281408474,628.01,1,,PC,,99.263067,1.767554,9.656,0.007,10.112,0.006,1469.2352,0.00043,3.4076,0.00014,3.69,0.056,7500,0.244342,6,hot Jupiter; may be on 281408443 (R=1.06 Rsun),2019-04-23 16:24:11+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,293853437,629.01,1,,PC,,95.82788,0.883363,8.694,0.006,8.737,0.003,1471.94189,0.00127,8.71668,0.00105,6.215,0.093,2450,0.287747,6,,2019-04-23 16:24:11+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,123898871,630.01,1,,PC,FP,90.916016,-19.040861,9.831,0.018,10.126,0.004,1470.34946,0.00096,4.90746,0.00055,4.152,0.259,11111.8,1.19893,6,"Fifth transit event is on the edge with bad detrending; has 3"" dT=4.2 mag neighbor TIC 123898872",2019-04-23 16:24:11+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,97158538,631.01,1,,PC,,105.945537,-30.726455,8.783,0.006,9.115,0.002,1492.69815,0.00155,2.59565,0.00039,0.549,0.208,620,17.294,7,might be synchronized,2019-04-23 16:24:11+0000,2020-10-07 22:47:58+0000
spoc,tic7,349790953,632.01,1,,PC,FP,113.454821,-61.29248,10.237,0.018,11.34,0.018,1518.399993,0.002168,1.551885,0.000239,3.282795,0.139572,5738.416573,291.2563,8,EB if on 349790954 (48 Re; same period); close enough that there needs to be SG1,2019-04-11 19:30:41+0000,2020-10-07 22:48:04+0000
spoc,tic7,348755723,633.01,1,,PC,FP,134.087962,-12.934879,13.87,0.018,16.677,1.133,1517.809802,0.002628,4.503645,0.000869,1.973292,0.304933,12525.72524,1114.7897,8,"Follow-up (Will Waalkes, Zach Berta-Thompson) ruled out a transit on TOI 633 but confirmed a 9.6 ppt event on 348755728; GAIA stellar parameters: Teff = 3414 K; R = 0.567 R_solar",2019-04-23 16:40:29+0000,2020-10-07 22:48:00+0000
spoc,tic7,344926234,634.01,1,,PC,FA,151.55748,3.946547,9.102,0.019,9.663,0.005,1517.428167,0.001804,0.49359,7.20E-05,1.545897,0.336383,246.702105,27.362505,8,Diff Image Quality flagged as unreliable,2019-04-23 16:40:29+0000,2020-10-07 22:48:00+0000
spoc,tic7,286132427,635.01,1,,PC,FA,146.724705,-4.298086,8.07,0.018,8.69,0.03,1517.43594,0.001801,0.493379,7.70E-05,1.5,0.283602,194.341058,22.715282,8,could be on TIC 286132422,2019-04-23 16:40:29+0000,2020-10-07 22:48:00+0000
spoc,tic7,146463781,636.01,1,,PC,FP,123.8856,-31.5568,14.884,0.059,17.46,0.2,1517.476816,0.002485,0.417921,7.90E-05,1.843947,0.247587,41644.89311,3604.8499,8,crowded field; likely EB off target to SSE; but check if nearby PC.,2019-04-11 19:30:28+0000,2020-10-07 22:48:00+0000
spoc,tic7,133334108,637.01,1,,PC,,120.787351,-38.741549,8.817,0.018,9.527,0.003,1519.656609,0.004028,2.854317,0.000995,6.011718,0.419426,352.596753,36.774773,8,centroid is offset; v-shaped,2019-04-11 19:30:26+0000,2020-10-07 22:47:57+0000
spoc,tic7,78154865,638.01,1,,PC,FA,147.867332,-4.123348,8.909,0.019,9.475,0.004,1517.42793,0.001407,0.493826,5.50E-05,1.162615,0.459021,310.570859,44.601707,8,PC; TIC 78154863 in same pixel,2019-04-23 16:40:29+0000,2020-10-07 22:47:59+0000
spoc,tic7,82362447,639.01,1,,PC,FP,124.2495,-47.6515,15.341,0.062,17.2,0.2,1517.560677,0.005268,2.819817,0.001165,6.611278,0.349024,183631.0336,13579.864,8,Crowded field; likely EB off target to SSE; but check if nearby PC (not a cut and paste error; same comment as line 104).,2019-04-23 16:40:29+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,147977348,640.01,1,,PC,,99.734614,-36.646151,10.037,0.006,10.51,0.006,1469.74738,0.00057,5.00353,0.00011,3.529,0.17,7050,1.24724,6 7,slightly large,2019-05-06 17:51:17+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,49079670,641.01,1,,PC,,101.071848,-23.819289,9.904,0.006,10.552,0.005,1470.20305,0.00241,1.89253,0.00016,1.474,0.45,730,4.96879,6 7,,2019-05-06 17:51:17+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,79292541,642.01,1,,PC,,104.05582,-20.052519,9.425,0.015,9.487,0.003,1470.7369,0.00147,2.27728,0.00032,1.65,0.105,1700,0.738764,6 7,crowded field; could be on 79292540,2019-05-06 17:51:17+0000,2020-10-07 22:47:57+0000
spoc,tic7,432008938,643.01,1,,PC,FP,120.6935,-23.6959,13.679,0.04,16.43,0.2,1522.349321,0.003658,9.653456,0.002539,4.00937,0.258226,43088.5649,4189.9946,8,period might be double; crowded field,2019-04-11 19:30:45+0000,2020-10-07 22:48:04+0000
qlp,gaia-dr2,63303499,644.01,1,,PC,,104.922853,-24.884087,9.701,0.022,10.209,0.023,1469.8553,0.00571,1.92699,0.00048,2.876,0.325,370,0.597559,6 7,possible NEB to E; TIC 63303496,2019-05-06 17:51:17+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,157568289,645.01,1,,PC,FP,106.767399,-36.770834,10.341,0.023,11.173,0.012,1468.73679,0.00085,1.84051,6.00E-05,4.642,0.055,2577.82,0.152151,7 6,Either diluted or blended PC: matches 17000 ppm deep eclipse on 157568287 of dT=1.8 mag; need SG1 to check on which target,2019-05-06 17:51:17+0000,2020-10-07 22:47:57+0000
qlp,tic8,238197709,646.01,1,,PC,,57.265519,-72.947408,10.3,0.006,10.823,0.008,1361.2229,0.0006,13.72546,4.00E-05,3.146,0.143,4440,85,2 3 5 6 9 10 12 13,4-sigma odd-even,2019-08-15 15:39:14+0000,2020-10-07 22:48:05+0000
qlp,gaia-dr2,92992033,647.01,1,,PC,,83.955482,-18.649631,10.234,0.007,11.153,0.017,1470.60184,0.01,4.90765,0.00501,3.753,0.689,810,1.91617,6,v-shaped; evolved star,2019-05-06 17:51:17+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,78672342,648.01,1,,PC,FP,103.002802,-18.95445,10.118,0.018,10.649,0.005,1471.30172,0.00691,2.97638,0.00175,3.212,0.957,795.842,3.34883,6,possible odd-even; GAIA DR2 Teff = 4060 K and Rad = 10.8 Rsun,2019-05-06 17:51:17+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,35582553,649.01,1,,PC,,102.222697,-13.527288,10.046,0.006,10.39,0.007,1468.83597,0.00099,0.93556,8.00E-05,1.124,0.054,1360,0.783218,6 7,GAIA DR2 Rad =  2.44 Rsun and teff = 6555 K,2019-05-06 17:51:17+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,349373192,650.01,1,,PC,FP,110.261057,-60.155525,9.757,0.019,9.834,0.005,1326.31528,0.00441,0.76983,3.00E-05,2.774,0.185,160.192,0.191012,5 6 4,"likely NEB on TIC 349411363 130"" to NE",2019-03-21 15:42:33+0000,2020-10-07 22:48:04+0000
qlp,gaia-dr2,72090501,651.01,1,,PC,,92.105674,-11.147126,6.832,0.108,,,1469.47343,0.00209,1.07083,0.00017,1.657,0.311,3820,6.14768,6,maybe odd-even; two stars on the same TESS pixel,2019-05-06 17:51:17+0000,2020-10-07 22:47:57+0000
spoc,tic7,22221375,652.01,1,,PC,,149.124333,-24.099333,7.358,0.017,7.93,0.03,1543.254774,0.002001,3.984627,0.000512,2.398698,0.347213,389.73384,23.16654,9,small PC in known system (HD 86226 b has P = 1695 days),2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,33153766,653.01,1,,PC,FP,144.773714,-45.426211,8.498,0.018,9.12,0.03,1543.227316,0.001078,0.688413,5.30E-05,1.503725,0.291402,390.627662,22.572357,9,"Need SG1 to check neighbor TIC 33153755 at ~14.32""; period might be too short for the stellar radius (too close to stellar surface).",2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,35009898,654.01,1,,PC,,164.7242,-5.5464,12.172,0.04,14.54,0.1,1543.435847,0.001885,1.527419,0.000195,1.211359,0.399291,2889.180002,233.79655,9,low SNR in qlp; unknown GAIA DR2 radius,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,35516889,655.01,1,655 b,KP,KP,148.416993,-45.659187,11.545,0.019,12.248,0.069,1543.621975,0.000178,0.788843,1.00E-05,1.624113,0.013102,24762.04649,149.46536,9,WASP-19 b,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,36734222,656.01,1,656 b,KP,KP,154.908361,-9.806286,11.016,0.018,12.305,0.057,1543.603636,8.70E-05,0.81347,5.00E-06,1.226305,0.006867,26827.11681,95.925896,9,WASP-43 b,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,48103627,657.01,1,657 b,PC,CP,147.406737,-33.218487,12.375,0.018,13.078,0.057,1547.312553,0.001395,4.569904,0.000539,3.913666,0.126971,10266.21514,285.23013,9,HATS-19 (arXiv:1607.00322),2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,48476907,658.01,1,,PC,,150.152995,-34.681945,9.397,0.017,10.083,0.046,1543.70074,0.00333,4.719906,0.001021,1.825078,0.197044,1940.571553,185.37564,9,two stars of similar brightness in the same pixel - 48476908 (T mag= 9.486),2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,48476908,659.01,1,,PC,,150.15405,-34.681556,9.486,0.018,10.013,0.004,1543.699323,0.002952,4.720083,0.000897,1.694515,0.174566,2213.796074,216.30275,9,two stars of similar brightness in the same pixel; we released 48476907.,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,53189332,660.01,1,660 b,KP,KP,166.429741,-5.079416,10.955,0.018,11.21,0.018,1544.649978,0.001182,9.290298,0.000911,5.345087,0.109718,6204.326608,129.64064,9,WASP-106 b,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,53735810,661.01,1,661 b,KP,KP,158.224969,-34.989848,11.194,0.018,11.605,0.015,1544.168562,0.001299,4.08653,0.000383,4.448192,0.086974,7379.314262,138.86444,9,WASP-66 b,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,54085154,662.01,1,,PC,FP,160.180195,-31.927148,8.194,0.017,8.691,0.002,1543.299953,0.001614,1.001166,0.000112,1.793411,0.193173,278.122604,15.613315,9,,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,54962195,663.01,1,,PC,,160.0665,-8.5107,11.672,0.04,13.667,0.023,1544.390641,0.002789,2.598654,0.0005,1.618382,0.5309,1911.17085,202.56204,9,,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,54962195,663.02,2,,PC,,160.0665,-8.5107,11.672,0.04,13.667,0.023,1543.394099,0.004137,4.698465,0.001207,1.836605,0.647492,2100.802126,265.83398,9,not a 2x period; so it could be a second planet; low SNR,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,55092869,664.01,1,664 b,KP,KP,161.707262,-9.399004,7.309,0.033,8.04,0.03,1544.341451,0.000741,4.736094,0.000234,7.108413,0.045973,2435.829206,28.264969,9,KELT-11 b,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,73723286,665.01,1,,PC,FP,155.636868,-40.516157,9.088,0.018,9.756,0.003,1547.303252,0.000369,14.065993,0.000506,3.442418,0.023263,16749.96849,173.31256,9,period in qlp = 14.05864 was slightly off,2019-05-06 19:17:04+0000,2020-10-07 22:48:00+0000
spoc,tic7,82128636,666.01,1,,PC,APC,124.110449,-46.429906,8.79,0.018,9.247,0.003,1543.9367,0.002842,7.47428,0.001339,1.549211,0.107297,1594.604377,237.15956,9,,2019-05-06 19:17:04+0000,2020-10-07 22:47:59+0000
spoc,tic7,101955023,667.01,1,667 b,KP,KP,153.7157,-47.1567,10.938,0.059,13.68,0.2,1544.715897,0.000827,1.628694,0.000101,0.799026,0.24285,2850.041412,168.17319,9,GJ 1132 b,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,102195674,668.01,1,,PC,FP,154.191863,-42.559033,11.303,0.018,11.686,0.015,1547.461261,0.000619,4.378773,0.00024,3.818396,0.041287,30425.65366,453.80573,9,,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,124573851,669.01,1,,PC,,158.900634,-5.181666,10.137,0.018,10.606,0.009,1546.136799,0.005545,3.948678,0.001811,3.420507,0.343622,754.018523,68.2022,9,,2019-05-06 19:17:04+0000,2020-10-07 22:48:04+0000
spoc,tic7,147660201,670.01,1,,PC,FP,163.909428,-42.84938,11.072,0.018,11.964,0.021,1543.348205,0.002717,0.579398,0.000108,1.64214,0.200189,1324.07712,130.15393,9,Need Sg1 to check 147660207 (half a pixel away) of T mag =  12.666,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,151681127,671.01,1,,PC,FP,166.889018,-40.206942,9.128,0.021,9.265,0.003,1552.917674,0.000333,10.197751,0.000495,4.911431,0.025398,15405.53121,121.069046,9,Likely large planet based on temperature; need SG1 to check 151681126 (T mag = 15.914),2019-05-06 19:17:04+0000,2020-10-07 22:48:00+0000
spoc,tic7,151825527,672.01,1,,PC,,167.9904,-39.3278,11.561,0.045,13.576,0.026,1546.479924,0.000698,3.633618,0.000191,1.788031,0.088834,9033.936252,234.44171,9,no GAIA DR2 radius,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,151959065,673.01,1,,PC,FP,168.998549,-36.459419,11.933,0.019,12.446,0.114,1551.637263,0.001167,10.541282,0.001645,6.241204,0.110813,18663.71305,313.98477,9,GAIA DR2 R = 1.7 Rsolar; transiting object might be slightly bigger,2019-05-06 19:17:04+0000,2020-10-07 22:48:00+0000
spoc,tic7,158588995,674.01,1,,PC,,164.5874,-36.8581,11.764,0.046,14.203,0.041,1544.523796,0.00031,1.977238,4.40E-05,1.021981,0.047737,14081.70689,220.63156,9,No GAIA DR2 Radius,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,169226822,675.01,1,675 b,KP,KP,160.55867,-3.835058,9.617,0.02,10.148,0.006,1543.941968,0.000386,4.178161,0.000113,4.304954,0.025328,11743.80108,72.28212,9,WASP-127 b,2019-05-06 19:17:05+0000,2020-10-07 22:48:00+0000
spoc,tic7,219187649,676.01,1,,PC,,171.206009,-18.617335,13.336,0.02,13.967,0.103,1544.343207,0.001876,2.150451,0.000289,1.573366,0.122278,8299.629504,578.0216,9,,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,280206394,677.01,1,677 b,PC,CP,144.11955,-50.463285,9.239,0.018,9.822,0.004,1547.473785,0.000368,11.236818,0.000117,2.567844,0.033671,8902.627471,95.080574,10 9,,2019-05-06 19:17:05+0000,2020-10-07 22:48:00+0000
spoc,tic7,294395926,678.01,1,,PC,,109.330954,-55.598227,10.871,0.019,11.604,0.018,1549.678379,0.005393,11.316715,0.007656,4.351661,0.97804,1040.164187,135.34758,9,Low priority lv 1; centroid offset on 294395913; T mag = 10.143 (an evolved star GAIA DR2 R = 10.77 Rsolar),2019-05-06 19:17:05+0000,2020-10-07 22:48:00+0000
spoc,tic7,308050066,679.01,1,,PC,FP,155.43601,-17.224391,9.976,0.019,10.238,0.006,1552.072613,0.000737,11.175586,0.001056,5.697074,0.066493,7303.054018,116.80702,9,,2019-05-06 19:17:05+0000,2020-10-07 22:48:00+0000
spoc,tic7,335499997,680.01,1,,PC,,179.163859,-12.377443,8.953,0.019,9.53,0.03,1543.514628,0.00039,0.433716,1.30E-05,0.890312,0.098075,848.615718,26.184093,9,,2019-05-06 19:17:05+0000,2020-10-07 22:48:00+0000
spoc,tic7,410450228,681.01,1,,PC,,117.89497,-60.412452,10.656,0.018,10.885,0.009,1546.476737,0.001273,15.778431,0.001807,3.360643,0.122936,6974.195747,313.84097,9,V-shaped; possible odd/even,2019-05-06 19:17:06+0000,2020-10-07 22:48:00+0000
spoc,tic7,429304876,682.01,1,,PC,,167.88584,-22.07256,9.181,0.017,9.969,0.005,1546.305878,0.001825,6.839299,0.00096,4.441711,0.193332,1243.185999,45.321964,9,slightly smaller radius in qlp (R = 3.91 Rsolar),2019-05-06 19:17:06+0000,2020-10-07 22:48:00+0000
spoc,tic7,437248515,683.01,1,683 b,KP,KP,169.439008,-19.054775,11.394,0.018,11.658,0.027,1544.082263,0.000578,3.405923,0.000129,2.633613,0.030703,15630.08455,154.73161,9,WASP- 31 b,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
spoc,tic7,462162948,684.01,1,,PC,,150.4337,-59.850021,9.797,0.032,9.65,0.005,1546.467722,0.002209,19.847358,0.003103,2.380051,0.504869,1283.554415,130.69783,9,could be double the period,2019-05-06 19:17:06+0000,2020-10-07 22:48:00+0000
qlp,gaia-dr2,281731203,685.01,1,685 b,KP,KP,163.032424,0.493333,9.94,0.02,10.612,0.009,1546.69251,0.00165,11.63344,0.00012,3.68,0.249,3289.1,1.67838,9,K2-261 b; only a single event seen in TESS data,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
qlp,gaia-dr2,339857675,686.01,1,,PC,,111.601093,-54.452164,9.925,0.018,10.348,0.006,1492.2149,0.00379,3.51364,0.00041,1.573,0.477,434.937,2.10907,9 8 7 6,low MES transit signal,2019-04-30 16:55:01+0000,2020-10-07 22:48:00+0000
qlp,gaia-dr2,74534430,687.01,1,,PC,,137.671327,-45.097494,9.831,0.033,11.002,0.035,1525.56244,0.00557,18.15538,0.00277,4.296,1.394,1031.96,7.48987,9 8,period could be double (36.3 days); check bright star on the south west of this star,2019-04-30 16:55:01+0000,2020-10-07 22:48:00+0000
qlp,tic8,339636032,688.01,1,,PC,,110.194578,-55.379708,8.588,0.006,9.014,0.003,1390.54365,0.00483,6.87863,0.0003,2.805,0.493,190,0.493373,3 6 7 8 9 13,low MES; possible depth change with aperture; check stars to the SW,2019-04-30 16:55:01+0000,2020-10-07 22:48:00+0000
qlp,gaia-dr2,445822015,689.01,1,,PC,FP,147.005721,-48.320866,10.622,0.018,11.652,0.024,1545.05695,0.00336,1.66402,0.00044,3.397,0.124,7964.45,480.731,9,,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
qlp,gaia-dr2,101497191,690.01,1,,PC,FP,149.225753,-33.799341,10.244,0.019,11.087,0.008,1547.35119,0.0022,3.64376,0.00067,3.38,0.344,3632.91,19.2898,9,need SG1 to check 101497184; assuming R ~ 1.0 R_solar (TIC) transiting object is about 5 Rearth,2019-05-07 15:39:33+0000,2020-10-07 22:48:00+0000
qlp,gaia-dr2,156991337,691.01,1,,PC,,99.953877,-42.045277,10.234,0.006,10.758,0.008,1474.38669,0.00485,6.90741,0.00143,1.89,0.488,850,2.56674,6 7,,2019-05-02 15:06:42+0000,2020-10-07 22:48:00+0000
qlp,gaia-dr2,320417762,692.01,1,,PC,,118.004251,10.249309,9.019,0.007,9.02,0.004,1491.74051,0.00966,1.03604,0.00068,1.855,0.435,250,1.37812,7,low S/N transit,2019-05-17 19:12:59+0000,2020-10-07 22:48:00+0000
qlp,gaia-dr2,458589703,693.01,1,,PC,FA,124.275247,8.248565,11.225,0.006,12.004,0.069,1506.49374,,,,4.029,0.127,9640,1022.59,7,Column effect introduced during calibration; not a real transit,2019-05-02 15:06:42+0000,2020-10-07 22:48:06+0000
spoc,tic7,55383975,694.01,1,,PC,FP,77.38352,-64.026178,11.228,0.018,11.963,0.069,1366.770735,0.001654,48.05216,0.001034,4.453456,0.068306,14841.87401,171.6595,5 6 4 1,likely gas giant,2019-04-30 13:04:27+0000,2020-10-07 22:48:05+0000
spoc,tic7,55559618,695.01,1,,PC,FA,73.13848,-64.929326,10.727,0.018,11.216,0.015,1346.417188,0.005472,21.37511,0.001372,4.37398,0.701032,771.913015,79.70119,5 6 4 3 2 1,GAIA Rstar = 0.855 R_solar,2019-04-30 13:04:27+0000,2020-10-07 22:48:04+0000
spoc,tic7,77156829,696.01,1,,PC,,68.1776,-39.7867,10.51,0.06,12.6,0.2,1411.473809,0.001021,0.860233,3.30E-05,0.54654,0.217799,641.263125,74.166756,5 4,,2019-05-17 19:12:59+0000,2020-10-07 22:47:55+0000
spoc,tic7,77156829,696.02,2,,PC,,68.1776,-39.7867,10.51,0.06,12.6,0.2,1414.75937,0.003208,14.775648,0.001527,1.421274,1.192938,1049.518715,198.23561,5 4,,2019-05-17 19:12:59+0000,2020-10-07 22:48:00+0000
spoc,tic7,77253676,697.01,1,,PC,,69.704057,-36.681466,9.304,0.02,10.004,0.004,1418.928996,0.005496,8.607221,0.001586,3.316829,0.619807,466.519878,45.930996,5 4,possible super-Earth,2019-05-17 19:12:59+0000,2020-10-07 22:47:56+0000
spoc,tic7,141527579,698.01,1,,PC,,87.7361,-76.6203,12.343,0.311,14.243,0.041,1328.944396,0.003179,15.086964,0.000707,2.180748,0.451272,2005.294512,196.30687,5 4 3 2 1,,2019-04-30 13:04:27+0000,2020-10-07 22:47:52+0000
spoc,tic7,149302744,699.01,1,,PC,,83.382302,-62.109144,9.8,0.018,10.222,0.005,1332.57301,0.004187,14.800921,0.000874,3.568578,0.691251,376.243025,43.8398,5 6 4 3 2 1,some activity in difference image sector to sector on 149302756,2019-04-30 13:04:27+0000,2020-10-07 22:48:03+0000
spoc,tic7,149302744,699.02,2,,PC,,83.382302,-62.109144,9.8,0.018,10.222,0.005,1358.895925,0.007484,33.621112,0.004027,5.121985,1.338506,329.732519,45.010254,5 6 4 3 2 1,some activity in difference image sector to sector on 149302756,2019-04-30 13:04:27+0000,2020-10-07 22:48:00+0000
spoc,tic7,150428135,700.01,1,,PC,,97.096855,-65.579306,10.875,0.017,13.151,0.069,1340.087963,0.001371,16.051165,0.000225,1.249503,0.190612,2703.954727,151.28043,5 6 4 3 1,GAIA plx = 32.098 indicating an M dwarf,2019-04-30 13:04:28+0000,2020-10-07 22:47:53+0000
spoc,tic7,150428135,700.02,2,,PC,,97.096855,-65.579306,10.875,0.017,13.151,0.069,1330.474463,0.006936,37.424812,0.002622,3.282715,1.373078,721.463501,117.780266,5 6 4 3 1,roughly 2:1 period ratio but not close enough; GAIA parallax indicates M dwarf host; low SNR,2019-04-30 13:04:28+0000,2020-10-07 22:48:00+0000
spoc,tic7,150428135,700.03,3,,PC,,97.096855,-65.579306,10.875,0.017,13.151,0.069,1331.35924,0.003625,9.976745,0.000263,1.973866,0.980339,597.61823,83.73772,9 8 7 5 6 4 3 1,very shallow; low SNR,2019-07-23 18:22:48+0000,2020-10-07 22:48:01+0000
spoc,tic7,219239945,701.01,1,,PC,FP,64.521351,-53.801443,10.917,0.018,11.446,0.018,1389.366552,0.005664,13.697384,0.002108,4.783848,0.424539,1061.94658,85.35073,5 4 3,transits in close proximity to some but not all momentum dumps,2019-05-17 19:12:59+0000,2020-10-07 22:47:53+0000
spoc,tic7,237914496,702.01,1,,PC,,56.175151,-65.199098,11.746,0.018,13.247,0.114,1326.817909,0.002499,3.568089,0.000159,1.409949,0.467156,1011.970124,105.54355,4 3 2 1,,2019-04-30 13:04:28+0000,2020-10-07 22:47:52+0000
spoc,tic7,237928815,703.01,1,,PC,,57.999569,-59.882613,10.178,0.018,10.922,0.011,1356.925163,0.002918,8.672898,0.000512,2.830063,0.502227,706.285402,69.41752,4 2,,2019-04-30 13:04:28+0000,2020-10-07 22:47:55+0000
spoc,tic7,237928815,703.02,2,,PC,,57.999569,-59.882613,10.178,0.018,10.922,0.011,1370.31152,0.0041,45.11997,0.005924,3.672899,0.842137,841.877384,117.37627,4 2,only two transits,2019-04-30 13:04:28+0000,2020-10-07 22:48:04+0000
spoc,tic7,260004324,704.01,1,,PC,,91.0848,-55.313,10.089,0.04,12.167,0.047,1327.418439,0.001957,3.81426,9.90E-05,1.465153,0.554088,475.813208,49.304665,5 4 3 2 1,LHS 1815 b,2019-04-30 13:04:28+0000,2020-10-07 22:47:52+0000
spoc,tic7,391904697,705.01,1,,PC,,106.47725,-72.558823,11.433,0.018,12.281,0.08,1352.129106,0.007245,47.024273,0.005561,5.87434,0.790289,1236.111765,149.61446,5 6 4 3 2 1,marginal,2019-04-30 13:04:30+0000,2020-10-07 22:47:53+0000
spoc,tic7,219345200,706.01,1,,PC,,74.752241,-49.736039,8.342,0.017,8.83,0.002,1434.907956,0.002932,,,4.430998,0.450059,590.061369,51.869785,5 6 4,single transit,2019-04-30 13:04:28+0000,2020-10-07 22:48:05+0000
spoc,tic7,167342439,707.01,1,,PC,,98.729766,-67.537234,10.059,0.018,10.71,0.007,1345.517315,0.005912,52.80913,0.008226,5.779867,0.887378,654.738752,76.845856,5 6 4 3 2 1,only two transits,2019-04-30 13:04:28+0000,2020-10-07 22:48:03+0000
spoc,tic7,391821647,708.01,1,,PC,FP,82.764753,-70.357293,10.8,0.018,11.331,0.018,1325.573663,0.004267,1.996071,0.000106,5.910879,0.409116,352.76672,36.18996,5 6 4 3 2 1,large scatter in centroid from sector to sector; very crowded field; possible secondary,2019-04-30 13:04:30+0000,2020-10-07 22:47:53+0000
spoc,tic7,396720998,709.01,1,,PC,,65.655287,-54.147186,14.221,0.053,14.308,0.16,1392.818675,0.00158,32.379584,0.001156,4.147055,0.09237,59615.70453,1849.1248,5 4 3,Gaia DR2 Teff = 8583 K so planet might be too big; host is apparently a hot subdwarf.,2019-04-30 13:04:30+0000,2020-10-07 22:48:03+0000
spoc,tic7,309402106,710.01,1,,PC,FP,124.748805,-65.278206,8.472,0.017,8.749,0.002,1343.94219,0.000563,72.0819,0.0001,1.148164,0.04312,5511.209,201.68707,11 10 9 8 5 1,v-shaped; period is 216.245 d or an integer of that e.g. P/2 P/3 P/4; two events; TFOP EB,2019-05-20 19:32:05+0000,2020-10-07 22:48:03+0000
spoc,tic7,38510224,711.01,1,,PC,,62.516088,-61.942429,11.676,0.018,12.829,0.08,1329.90807,0.005331,18.383334,0.000862,2.928908,0.621668,1177.815437,137.69121,8 7 5 4 3 2 1,low SNR; period was listed as 9.2 d in previous dv reports; but 18.4 d seems more accurate.,2019-05-24 15:31:12+0000,2020-10-07 22:48:00+0000
spoc,tic7,150151262,712.01,1,,PC,,92.936152,-65.825972,9.845,0.018,10.838,0.021,1385.542367,0.002614,9.531637,0.000243,2.12038,0.173636,921.936218,75.00304,9 7 6 4 3,possible multi,2019-05-20 19:32:04+0000,2020-10-07 22:48:04+0000
spoc,tic7,150151262,712.02,2,,PC,,92.936152,-65.825972,9.845,0.018,10.838,0.021,1429.402097,0.002701,51.705353,0.00388,4.825115,0.259357,1839.809288,173.09468,9 7 6 4 3,two events; but note that the second transit is near a moment dump,2019-05-24 15:31:12+0000,2020-10-07 22:48:00+0000
spoc,tic7,150151262,712.03,3,,PC,,92.936152,-65.825972,9.845,0.018,10.838,0.021,1417.120619,0.005172,53.746482,0.005896,5.592988,0.414857,1557.541816,170.5844,9 7 6 4 3,first transit is momentum dump; second is likely instrument noise but could be a single transit,2019-05-24 15:31:12+0000,2020-10-07 22:48:01+0000
spoc,tic7,167600516,713.01,1,,PC,,102.021575,-65.623709,10.636,0.018,11.863,0.03,1346.70682,0.004352,36.000166,0.001307,4.366052,0.559388,1114.203536,95.685715,8 7 5 6 4 3 2 1,single transit (i.e. the first transit),2019-05-24 15:31:12+0000,2020-10-07 22:48:01+0000
spoc,tic7,167600516,713.02,2,,PC,,102.021575,-65.623709,10.636,0.018,11.863,0.03,1325.893909,0.002086,1.871503,4.10E-05,1.038575,0.160414,239.539647,34.70165,8 7 5 6 4 3 2 1,low SNR; possible offset,2019-05-24 15:31:12+0000,2020-10-07 22:48:01+0000
spoc,tic7,219195044,714.01,1,,PC,,92.391749,-53.823474,11.5,0.017,13.311,0.092,1412.838728,0.003008,4.323236,0.000196,1.773307,0.272396,941.495566,92.39149,8 7 5 6 4,possibly main sequence star making the planet a bit smaller.,2019-05-24 15:31:12+0000,2020-10-07 22:48:00+0000
spoc,tic7,219195044,714.02,2,,PC,,92.391749,-53.823474,11.5,0.017,13.311,0.092,1419.11033,0.004984,10.177426,0.000761,2.177891,0.551747,903.078481,114.6616,8 7 5 6 4,possibly main sequence star making the planet a bit smaller; low SNR,2019-05-24 15:31:12+0000,2020-10-07 22:48:01+0000
spoc,tic7,271971130,715.01,1,,PC,,113.851073,-73.577469,13.527,0.017,16.683,1.133,1327.551446,0.003868,19.287523,0.000516,2.066931,0.484864,4942.356614,518.47327,9 8 7 5 6 4 3 2 1,likely M-dwarf; smaller stellar radius and smaller planet radius.,2019-05-24 15:31:12+0000,2020-10-07 22:48:01+0000
qlp,gaia-dr2,119081096,716.01,1,,PC,FP,136.2385,-18.5025,12.382,0.04,14.128,0.042,1518.10991,0.00404,0.83707,0.00029,2.497,0.567,2745.5,16.2657,8,potentially planet on a neighboring star; centroid shift in y; long transit duration; depth increase with larger aperture,2019-05-24 15:54:20+0000,2020-10-07 22:48:00+0000
qlp,gaia-dr2,275248683,717.01,1,,PC,FP,147.9707,2.1164,11.401,0.064,13.756,0.018,1518.26617,0.00283,0.53079,0.00012,1.238,0.234,1113.07,2.91444,8,SG1 to check faint neighbor in the south; likely BEB judging from difference images,2019-05-24 15:54:20+0000,2020-10-07 22:48:00+0000
qlp,tic8,150247134,718.01,1,,PC,,94.167478,-62.648553,11.485,0.006,12.379,0.057,1334.32286,0.01706,12.86339,0.00231,4.454,0.756,1070,4.67045,1 2 3 4 5 6 8 9 10 11 12 13,SG1 to check which host; neighbor in the same pixel 150247131,2019-05-24 15:54:20+0000,2020-10-07 22:48:00+0000
qlp,gaia-dr2,184952758,719.01,1,,PC,FP,128.143868,-36.346713,9.035,0.006,9.647,0.003,1519.89245,0.00924,4.10553,0.00372,4.267,0.61,310,0.708612,8,Potential Hot Jupiter on the target; or BEB on 184952876; potentially the period is 2.055d with deep primary eclipse and potential secondary eclipse,2019-05-24 15:54:20+0000,2020-10-07 22:48:00+0000
qlp,gaia-dr2,131419878,720.01,1,,PC,FP,118.037283,-37.799055,8.763,0.018,9.284,0.003,1494.08915,0.00651,3.16043,0.00071,1.922,0.489,203.33,1.44642,8,neighboring star could be source of signal; needs SG1 to confirm host; TFOP FP,2019-05-24 15:54:20+0000,2020-10-07 22:48:00+0000
spoc,tic7,38571020,721.01,1,,PC,,63.199137,-64.347575,10.158,0.018,10.655,0.007,1325.965112,0.004911,12.289068,0.000685,4.547494,0.754611,339.46477,37.55597,5 6 4 3 2 1,needs SG1 to confirm transits are on target or on near neighbor,2019-05-24 15:54:20+0000,2020-10-07 22:48:00+0000
spoc,tic7,38509907,722.01,1,,PC,,62.378536,-62.851409,11.941,0.033,13.31,0.092,1339.145845,0.005672,15.298914,0.001086,3.035739,0.702055,1315.800435,141.69212,5 4 3 2 1,needs SG1 to check neighbors in aperture,2019-05-24 15:54:20+0000,2020-10-07 22:48:00+0000
spoc,tic7,177077336,723.01,1,,PC,,103.24407,-70.642315,10.01,0.018,10.753,0.01,1355.35125,0.001849,1.418067,4.20E-05,1.395544,0.196197,240.285356,26.244438,5 6 4 3 2,needs SG1 to check if on target or neighbors,2019-05-08 16:01:12+0000,2020-10-07 22:48:00+0000
qlp,tic8,339961200,724.01,1,,PC,,112.55565,-58.539883,9.733,0.006,10.387,0.006,1386.07254,0.00179,3.21274,4.00E-05,0.683,0.155,310,132.976,3 4 6 7 8 9 10 13,potentially V-shaped in short-cadence data,2019-04-24 14:49:57+0000,2020-10-07 22:48:04+0000
qlp,gaia-dr2,410245915,725.01,1,,PC,FP,133.964896,-20.274774,10.214,0.019,10.835,0.008,1518.76226,0.00272,0.98877,0.00025,1.65,0.283,744.947,1.89556,8,PC; V-shape in short cadence SPOC data,2019-05-24 18:24:57+0000,2020-10-07 22:48:00+0000
qlp,tic8,174143743,726.01,1,,PC,FP,113.883293,-36.38713,10.101,0.006,10.576,0.007,1492.31313,0.00572,0.46132,9.00E-05,1.32,0.28,220,1.02671,7 8,Could be EB; V-shape in SPOC data,2019-05-24 18:24:57+0000,2020-10-07 22:48:00+0000
qlp,gaia-dr2,149788158,727.01,1,,PC,,130.736833,-2.498068,11,0.007,12.68,0.125,1517.94518,0.00457,4.72609,0.002,1.708,0.35,1880,10.6405,8,SG1 to check if signal is real and if it is on the target or neighbor 149788157; period might be double,2019-05-24 18:24:57+0000,2020-10-07 22:48:00+0000
qlp,gaia-dr2,96097215,728.01,1,,PC,,146.891733,-7.330735,10.299,0.022,11.22,0.017,1518.94089,0.0023,1.60245,0.00025,0.312,0.195,890,176.405,8,low SNR; need SG1 to confirm transit is real and not noise;,2019-05-24 18:24:57+0000,2020-10-07 22:48:00+0000
spoc,tic7,144138509,729.01,1,,PC,,176.03558,-9.948876,10.563,0.018,11.02,0.009,1564.831,,,,2.004126,0.933403,1127.008713,,9,single transit on third event; reported transit depth is shallower than true transit depth,2019-05-15 18:24:34+0000,2020-10-07 22:48:06+0000
spoc,tic7,11561667,730.01,1,,PC,,149.823782,-27.392774,14.826,0.019,16.195,0.229,1543.867414,0.002566,3.087925,0.000563,2.215063,0.173541,55306.96443,2973.4705,9,GAIA DR2 Rstar = 0.6 Rsun which makes Rp ~1.5 RJup,2019-06-06 16:40:58+0000,2020-10-07 22:48:01+0000
spoc,tic7,34068865,731.01,1,,PC,,146.1243,-45.7765,8.011,0.016,10.153,0.044,1543.492309,0.000703,0.321941,1.90E-05,0.630316,0.116208,242.211365,19.592133,9,"GAIA R*=2.5 Rsun. 25 DR2 sources within 30"" and an apparent small centroid offset. The period and DR2 radius also place the orbit of this candidate right around the stellar surface so the source may be a nearby star.",2019-06-06 16:40:58+0000,2020-10-07 22:48:01+0000
spoc,tic7,36724087,732.01,1,,PC,,154.6464,-11.7167,10.534,0.058,13.14,0.035,1543.91148,0.001189,0.768418,6.70E-05,0.816472,0.266768,1252.849899,105.63316,9,,2019-06-06 16:40:58+0000,2020-10-07 22:48:01+0000
spoc,tic7,36724087,732.02,2,,PC,,154.6464,-11.7167,10.534,0.058,13.14,0.035,1546.848329,0.001409,12.254218,0.002019,1.361689,0.33205,3416.662447,283.4698,9,,2019-06-06 16:40:58+0000,2020-10-07 22:48:01+0000
spoc,tic7,106402532,733.01,1,,PC,,159.409206,-40.888321,8.809,0.019,9.44,0.003,1545.77324,0.002818,4.886506,0.001131,2.511254,0.426355,465.740459,40.76459,9,possible centroid shift,2019-06-06 16:40:58+0000,2020-10-07 22:48:01+0000
spoc,tic7,146846569,734.01,1,,PC,,160.8914,-44.6224,14.995,0.059,18.26,0.2,1545.448279,0.000596,4.753609,9.50E-05,1.092803,0.069934,335792.9399,9998.134,10 9,V-shaped; large candidate around late-type star,2019-06-06 16:40:58+0000,2020-10-07 22:48:01+0000
spoc,tic7,150271680,735.01,1,,PC,FP,94.754338,-63.864507,9.48,0.02,10.22,0.005,1543.967327,0.00332,2.593694,0.00059,3.054429,0.651651,526.784827,47.557205,9,,2019-05-15 18:24:34+0000,2020-10-07 22:48:04+0000
spoc,tic7,181804752,736.01,1,,PC,,165.6915,-16.4062,13.508,0.059,16.91,0.2,1546.508996,0.001156,4.99007,0.000444,1.150579,0.162682,17848.07166,1087.5365,9,,2019-06-06 16:40:58+0000,2020-10-07 22:48:01+0000
spoc,tic7,181804752,736.02,2,,PC,,165.6915,-16.4062,13.508,0.059,16.91,0.2,1543.557852,0.001746,0.947973,0.000116,0.546439,0.477087,4555.549904,710.959,9,low SNR,2019-06-06 16:40:58+0000,2020-10-07 22:48:01+0000
spoc,tic7,219189765,737.01,1,,PC,,171.015,-19.5571,14.787,0.06,17.26,0.2,1544.429149,0.001127,1.732017,0.000144,1.640824,0.09912,35720.0027,1307.1534,9,,2019-06-06 16:40:58+0000,2020-10-07 22:48:01+0000
spoc,tic7,260304800,738.01,1,,PC,,94.535527,-57.558833,12.679,0.018,13.496,0.126,1544.256312,0.000669,3.440654,0.000033,2.498035,0.0726018,8723.761631,159.20148,13 12 11 10 9,TOI 738 under investigation no observing notes ,2019-05-15 18:24:35+0000,2020-10-07 22:48:04+0000
spoc,tic7,279425357,739.01,1,,PC,,104.991066,-57.618645,11.544,0.018,12.259,0.092,1547.485497,0.001469,9.014632,0.000491,1.519517,0.130512,479.26868,405.96902,10 9,Stellar and companion radii are 50% larger in GAIA DR2 (R = 1.724 R_solar); period (9 days) is correct and confirmed in multiple sectors. Planet radius is likely closer to 14 Re.,2019-06-06 16:40:58+0000,2020-10-07 22:47:54+0000
spoc,tic7,310009611,740.01,1,,PC,,152.118175,-50.307368,9.518,0.018,10.09,0.03,1544.478212,0.002861,2.13049,0.000158,3.289683,0.429274,516.960985,49.46413,10 9,Crowded; OOT variation appears to be rotational modulation and not phased to transit ephemeris.,2019-05-15 18:24:36+0000,2020-10-07 22:48:04+0000
spoc,tic7,359271092,741.01,1,,PC,,140.4067,-60.282,7.675,0.032,9.49,0.1,1544.087397,0.00372,7.576262,0.001824,1.869569,0.45745,299.053566,41.413353,9 10,Crowded field.,2019-06-06 16:40:58+0000,2020-10-07 22:48:01+0000
spoc,tic7,373424049,742.01,1,,PC,FP,140.05679,-53.119644,8.624,0.018,8.758,0.003,1543.475174,0.00283,0.963081,0.000194,2.378514,0.265809,244.261214,18.360544,9 10,A type star; could be on 373424060,2019-06-06 16:40:58+0000,2020-10-07 22:48:01+0000
spoc,tic7,434486077,743.01,1,,PC,,156.572767,-23.508066,14.307,0.019,15.283,0.195,1545.138626,0.001899,2.227876,0.000311,1.443879,0.226174,16377.96261,1194.4757,9,,2019-06-06 16:40:58+0000,2020-10-07 22:48:01+0000
spoc,tic7,437242640,744.01,1,744 b,KP,KP,165.399541,-23.860665,9.729,0.019,10.285,0.009,1546.421839,0.000302,4.3178,9.50E-05,2.10235,0.019418,11444.82441,163.88393,9,WASP-34 b,2019-05-15 18:24:37+0000,2020-10-07 22:48:04+0000
spoc,tic7,444842193,745.01,1,,PC,,147.757849,-55.318287,10.516,0.018,11.031,0.009,1544.269302,0.004273,1.077686,0.000335,2.678844,0.951918,480.659594,69.98805,9,low SNR,2019-06-06 16:40:58+0000,2020-10-07 22:48:01+0000
qlp,tic8,167418903,746.01,1,,PC,,99.620831,-67.648978,11.379,0.006,11.807,0.039,1335.77268,0.00106,10.98016,0.00011,1.945,0.124,7360,396.881,1 2 3 4 5 6 7 8 9 11 12 13,matches with 167418898 but this is likely the source,2019-04-01 16:52:03+0000,2020-10-07 22:48:04+0000
spoc,tic7,15445551,747.01,1,747 b,KP,KP,185.324704,-52.840824,10.319,0.019,10.727,0.006,1569.667052,0.00044,1.68281,4.80E-05,3.015738,0.028207,8618.416674,143.89174,10,WASP-87 b,2019-06-05 19:57:31+0000,2020-10-07 22:48:04+0000
spoc,tic7,104024556,748.01,1,748 b,KP,KP,196.043897,-35.549519,10.288,0.018,10.517,0.007,1569.940386,0.000466,2.021986,6.20E-05,2.975452,0.026434,10011.40918,130.08087,10,WASP-167 b,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,5868998,749.01,1,,PC,FP,187.7822,-23.7735,13.592,0.04,15.887,0.166,1569.93359,0.000286,0.63554,1.20E-05,1.257326,0.023871,51164.63525,832.9864,10,Likely EB,2019-06-11 20:03:40+0000,2020-10-07 22:48:01+0000
spoc,tic7,14614418,750.01,1,750 b,KP,KP,173.957407,-29.156015,13.339,0.019,14.188,0.08,1569.539163,0.00063,0.837778,3.40E-05,1.946109,0.053354,23477.74856,458.2925,10,HATS-18 b,2019-06-11 20:03:40+0000,2020-10-07 22:48:01+0000
spoc,tic7,14661418,751.01,1,751 b,KP,KP,174.009727,-29.543316,12.389,0.018,13.397,0.092,1570.989566,0.000935,4.723155,0.000271,2.273932,0.054353,22872.91568,369.01215,10,HATS-22 b,2019-06-11 20:03:40+0000,2020-10-07 22:48:01+0000
spoc,tic7,61538902,752.01,1,752 b,KP,KP,176.298967,-42.063927,11.302,0.018,12.179,0.025,1573.686982,0.000542,5.747952,0.000291,2.606112,0.049698,12815.31159,170.5243,10,WASP-129 b,2019-06-11 20:03:40+0000,2020-10-07 22:48:01+0000
spoc,tic7,61988212,753.01,1,,PC,FP,178.074472,-47.583402,14.2,0.019,15.052,0.275,1569.455416,0.001448,0.555255,4.90E-05,1.622036,0.081342,23416.40039,1954.5116,10,Likely EB; Gaia Rstar = 0.66Rsun,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,72985822,754.01,1,,PC,,189.29718,-42.413616,12.189,0.019,12.762,0.08,1572.224414,0.001696,3.864109,0.000457,2.015348,0.098888,8196.258539,462.61517,10,possible odd-even difference,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,73228647,755.01,1,,PC,,190.036573,-44.312003,9.458,0.022,10.09,0.03,1570.101893,0.004409,2.540455,0.000708,2.435804,0.40546,396.754395,46.65939,10,low SNR,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,73649615,756.01,1,,PC,,192.1051,-45.4706,12.396,0.04,14.607,0.018,1570.645382,0.002252,1.23938,0.000189,0.972906,0.52234,3399.687431,459.26526,10,,2019-06-05 19:57:31+0000,2020-10-07 22:48:04+0000
spoc,tic7,130924120,757.01,1,,PC,,187.994616,-35.554898,9.003,0.019,9.743,0.004,1571.869113,0.001989,17.465514,0.002892,3.935338,0.39998,1064.029137,67.90878,10,,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,131081852,758.01,1,,PC,FP,189.76228,-31.992176,9.929,0.018,10.434,0.006,1575.745556,0.000375,13.273822,0.00053,6.745216,0.030108,21531.45667,131.23367,10,Possible EB; could be a secondary in the data gap,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,152147232,759.01,1,,PC,FP,169.909652,-39.462115,11.57,0.02,12.322,0.026,1572.7222,0.000966,4.213316,0.000322,3.115831,0.088577,7230.943901,174.44853,10,,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,162362398,760.01,1,,PC,FP,169.414512,-44.01713,10.582,0.019,10.629,0.006,1578.660716,0.000778,12.352053,0.001094,6.158533,0.062269,13945.03629,165.74728,10,Likely EB; large radius.,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,165317334,761.01,1,,PC,,179.263588,-38.104709,10.843,0.018,12.248,0.046,1576.382627,0.00318,10.563348,0.004518,2.799465,0.586698,1887.822145,194.14555,10,,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,178709444,762.01,1,,PC,,166.0757,-47.8214,13.497,0.087,16,0.2,1572.678818,0.000926,3.471635,0.000247,1.373431,0.072712,43087.32243,1667.273,10,Likely EB,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,178819686,763.01,1,763 b,PC,CP,194.468551,-39.757668,9.478,0.019,10.265,0.023,1572.102845,0.002798,5.604813,0.001087,2.777366,0.598576,741.264431,83.639046,10,,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,178819686,763.02,2,763 c,PC,CP,194.468551,-39.757668,9.478,0.019,10.265,0.023,1572.96877,0.003027,12.27633,0.004294,3.656382,0.357133,976.269858,90.157814,10,,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,181159386,764.01,1,,PC,FP,174.302883,-38.307194,11.137,0.019,11.648,0.057,1574.583311,0.000728,5.631942,0.00039,6.562652,0.054324,14255.58951,195.58617,10,Possible EB,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,219401954,765.01,1,,PC,,78.165079,-53.74356,9.631,0.019,10.242,0.006,1570.226021,0.002456,0.861484,0.000147,1.293669,0.397879,286.708078,38.300644,10,Low SNR; possible secondary,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,219698950,766.01,1,766 b,KP,KP,175.525327,-23.354837,11.46,0.018,12.155,0.08,1570.564464,0.000494,3.446514,0.000112,2.448401,0.031767,16541.93957,171.95415,10,HATS-1 b,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,229047362,767.01,1,767 b,KP,KP,195.359866,-27.522203,11.174,0.019,11.875,0.027,1572.990673,0.000252,3.764873,6.90E-05,2.759996,0.022034,22257.11845,135.14021,10,WASP-25 b,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,229811538,768.01,1,,PC,FP,198.635701,-24.144216,12.214,0.018,13.075,0.069,1578.407557,0.000847,11.529391,0.001206,4.95223,0.078824,24406.72664,381.6265,10,Likely EB,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,248075138,769.01,1,769 b,KP,KP,192.981536,-42.073607,11.301,0.018,12.169,0.046,1569.833463,0.000648,4.981511,0.000193,2.860767,0.040655,18068.86446,209.61209,10,WASP-42 b,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,248111245,770.01,1,770 b,KP,KP,193.552555,-46.587712,12.281,0.018,12.782,0.069,1573.47886,0.00221,4.636234,0.000873,4.752872,0.193278,9739.208354,424.97162,10,HATS-27 b,2019-06-05 19:57:34+0000,2020-10-07 22:48:04+0000
spoc,tic7,277634430,771.01,1,,PC,,164.113188,-72.984848,12.068,0.017,14.888,0.08,1570.09346,0.002586,2.325931,0.000392,1.181972,0.179811,3392.430489,336.21173,10,Likely EB Centroid offset Check the other star 277634428,2019-06-05 19:57:34+0000,2020-10-07 22:48:04+0000
spoc,tic7,286864983,772.01,1,,PC,,190.191526,-21.872715,10.831,0.018,11.566,0.021,1575.944794,0.001109,11.018485,0.001604,3.475493,0.118242,7344.975433,466.35355,10,,2019-07-24 15:14:55+0000,2020-10-07 22:48:02+0000
spoc,tic7,286865921,773.01,1,773 b,KP,KP,190.152075,-19.284248,11.44,0.017,12.312,0.08,1573.613643,0.000674,4.97107,0.000268,3.334891,0.062846,11758.42401,184.77641,10,WASP-83 b,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,294301883,774.01,1,774 b,KP,KP,203.758117,-17.503465,11.304,0.019,11.753,0.031,1573.614851,0.000445,4.465421,0.000174,3.480424,0.038513,17649.00814,163.85321,10,WASP-55 b,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,304042899,775.01,1,,PC,,164.80015,-59.234055,9.524,0.018,9.873,0.004,1573.797269,0.003676,12.441782,0.005214,11.268489,0.261803,7485.135238,197.13217,10,Probably EB because of odd-even difference.,2019-06-05 19:57:34+0000,2020-10-07 22:48:05+0000
spoc,tic7,306996324,776.01,1,,PC,,178.5766,-37.5527,9.652,0.04,11.536,0.041,1572.604521,0.002197,15.655688,0.002991,2.778095,0.334098,1484.256974,127.21163,10,Likely EB; but the secondary could be the second event in .02.,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,306996324,776.02,2,,PC,,178.5766,-37.5527,9.652,0.04,11.536,0.041,1571.415385,0.002617,8.243393,0.001963,2.423729,0.59833,1063.236625,104.27136,10,Third transit is probably not real. The second transit could be the secondary of .01.,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,334305570,777.01,1,,PC,,183.118763,-49.007645,9.355,0.018,9.839,0.003,1575.779208,0.001115,16.603554,0.001553,4.703945,0.119584,2581.758445,76.90881,10,,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,335630746,778.01,1,,PC,,199.334122,-15.273591,8.665,0.018,9.109,0.003,1569.44834,0.000366,4.633751,0.00011,3.748072,0.022752,7026.105999,49.316456,10,SIMBAD notes star has high proper motion,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,374095457,779.01,1,,PC,,159.933198,-48.996731,8.183,0.019,8.178,0.003,1543.83078,0.000739,0.783907,3.80E-05,2.084731,0.040215,1085.317346,28.069458,10 9,Has variability of unrelated period.,2019-06-05 19:57:35+0000,2020-10-07 22:48:01+0000
spoc,tic7,398943781,780.01,1,780 b,KP,KP,190.618735,-30.639871,10.726,0.018,11.632,0.018,1569.853829,0.000252,3.0524,4.90E-05,2.627965,0.017329,21775.49414,152.41109,10,WASP-41 b,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,413376180,781.01,1,781 b,KP,KP,176.739071,-22.562991,12.669,0.018,13.565,0.092,1570.772655,0.000491,1.354148,4.40E-05,2.030844,0.041033,20960.5504,287.64078,10,HATS-2 b,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,429358906,782.01,1,,PC,,183.9211,-18.9102,12.191,0.04,14.83,0.024,1577.042852,0.002817,16.047204,0.004003,1.709139,0.538583,4333.162901,548.91736,10,Low SNR,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,451645081,783.01,1,,PC,,172.15656,-54.784245,9.859,0.02,11.199,0.019,1573.880783,0.00269,16.233587,0.003796,1.863865,0.479615,1328.035201,159.30385,10,low SNR,2019-06-11 20:03:40+0000,2020-10-07 22:48:02+0000
spoc,tic7,460984940,784.01,1,,PC,,159.341261,-63.65505,8.705,0.017,9.412,0.003,1570.224864,0.003295,2.796723,0.000175,2.375959,0.360093,416.271968,27.08733,11 10,Crowded field.,2019-06-05 19:57:36+0000,2020-10-07 22:48:04+0000
spoc,tic7,374829238,785.01,1,,PC,,88.337467,-65.633953,11.466,0.017,13.344,0.103,1363.834447,0.052396,18.640884,0.007591,32.145206,2.600385,692.239495,70.89186,9 7 6 3 2,period might be double,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,375059587,786.01,1,,PC,,100.104098,-63.33925,9.804,0.018,10.349,0.006,1326.823565,0.005297,12.669232,0.000557,4.850103,0.559181,273.089045,29.255419,9 7 5 6 4 3 2 1,,2019-06-14 18:35:01+0000,2020-10-07 22:47:53+0000
spoc,tic7,350584963,787.01,1,,PC,,87.115833,-56.004124,9.467,0.017,9.925,0.005,1325.892198,0.002142,2.126437,4.70E-05,2.429638,0.544603,134.807363,15.099315,8 7 5 6 4 3 2 1,"low SNR; need SG1 to check 5"" neighbor",2019-05-24 18:31:06+0000,2020-10-07 22:48:03+0000
spoc,tic7,349829627,788.01,1,,PC,,113.695544,-61.239914,8.963,0.017,9.762,0.005,1329.394326,0.004808,6.487305,0.000233,1.885536,0.418544,158.416565,21.754517,13 11 10 9 8 7 5 6 4 3 1,low S/N; crowded,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,300710077,789.01,1,,PC,,115.2685,-71.3044,11.92,0.041,14.23,0.026,1329.114696,0.002978,5.446722,0.000121,1.582508,0.855307,928.446038,132.90834,9 8 7 5 6 3 2 1,"low MES; Busy field but no stars within 19""; Difference images are messy and there seems to be signal on 9th mag star TIC 300710065 80"" away.",2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,308994098,790.01,1,,PC,,123.398024,-64.091118,8.978,0.017,9.387,0.003,1352.502835,0.002053,99.774467,0.001446,10.524435,0.175493,1702.296196,49.286392,11 10 9 8 4 1,Period might be Px2 P/2 P/3; 2nd transit event close to MD,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,306472057,791.01,1,,PC,,118.434784,-69.701767,10.714,0.018,11.093,0.01,1427.621549,0.002133,139.310742,0.002964,12.009672,0.18768,4817.612712,132.46869,9 8 5 6 4,could be P/2,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,294780517,792.01,1,,PC,FP,71.245776,-67.981131,11.66,0.017,12.489,0.08,1416.483921,0.003756,15.649897,0.000765,1.352587,0.296588,1979.355709,342.2729,9 8 7 5 6 4,low MES; crowded,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,300013921,793.01,1,,PC,,107.133953,-68.368874,10.8,0.019,11.448,0.013,1362.367522,0.002695,163.987428,0.00363,2.859115,0.212604,2783.281819,174.54248,9 8 7 5 6 4 3 2 1,,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,299945285,794.01,1,,PC,,106.664835,-71.446739,9.979,0.018,10.297,0.005,1392.58151,0.008747,52.392108,0.004243,8.435356,0.721957,462.202038,41.73976,13 12 10 9 8 7 5 6 4 3 2,,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,278895705,795.01,1,,PC,,100.970353,-55.639046,10.222,0.018,10.621,0.009,1328.586688,0.001565,8.761073,7.20E-05,0.983554,0.367332,476.016251,51.177975,13 12 11 10 9 8 5 6 4 3 2 1,low MES,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,277099925,796.01,1,,PC,,83.986506,-67.459618,11.781,0.018,11.557,0.02,1325.961879,0.000756,0.808658,7.00E-06,3.055163,0.156753,978.182534,60.214195,13 12 11 10 9 8 7 6 4 3 1,Gaia DR2 Teff ~ 9000 K,2019-05-24 18:30:47+0000,2020-10-07 22:48:05+0000
spoc,tic7,271596225,797.01,1,,PC,,108.5617,-74.6025,11.664,0.04,13.689,0.035,1326.819502,0.001325,1.800809,2.30E-05,1.171473,0.45515,617.898969,65.56419,9 8 7 5 6 4 3 2 1,TOI 797.01,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,271596225,797.02,2,,PC,,108.5617,-74.6025,11.664,0.04,13.689,0.035,1327.412324,0.001882,4.140138,6.20E-05,1.013268,0.71005,774.279692,115.19104,9 8 7 5 6 4 3 2 1,,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,260640693,798.01,1,,PC,,97.820376,-58.320665,11.908,0.018,13.332,0.137,1358.451273,0.005484,95.244779,0.003475,1.879098,0.253912,5933.868807,506.81314,9 8 7 5 6 4 1,,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,255685030,799.01,1,,PC,,98.468929,-52.460425,10.543,0.018,11.195,0.013,1439.500538,0.002513,5.545132,0.000164,2.254783,0.671387,559.448998,66.30116,5 6 7 8 12,low MES,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,179308757,800.01,1,,PC,,79.765904,-69.637899,12.253,0.037,12.094,0.038,1354.965577,0.001884,0.965923,2.00E-05,3.421828,0.217116,2617.59748,239.70535,9 8 7 5 6 4 3 2,very crowded field; possible odd-even,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,177258735,801.01,1,,PC,,102.223767,-73.299927,7.529,0.017,8.04,0.03,1325.629589,0.001312,0.775697,1.00E-05,1.268326,0.074704,43.127846,4.456105,13 12 11 10 9 8 7 6 4 3 2 1,low S/N; possible odd even in the modshift tests and a crowded field point to a possible NEB.,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,167303382,802.01,1,,PC,,97.986396,-68.709926,7.4759,0.017919,8.27,0.03,1327.400023,0.002161,3.693839,6.60E-05,1.774083,0.108579,86.921658,7.98856,13 12 11 10 9 8 7 5 6 3 2 1,"low S/N transit; Gaia DR2 shows two stars with the TESS PSF (the 4"" DR2 companion is too faint to cause the signal).",2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,143526444,803.01,1,,PC,FP,125.645088,-19.254653,9.268,0.019,9.924,0.005,1505.031281,0.008972,15.302253,0.006907,7.03248,0.610487,621.933736,55.853767,8 7,,2019-06-14 18:35:01+0000,2020-10-07 22:47:59+0000
spoc,tic7,41227743,804.01,1,,PC,,91.519877,-69.420275,10.714,0.018,11.42,0.013,1326.28033,0.005212,1.418474,7.20E-05,5.272799,0.499073,139.818334,16.110313,8 7 5 6 4 2 1,low MES; crowded field; check bright star at these coordinates: RA 91.4813184782682 DEC -69.4618643201317; Difference images inconclusive.,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,38460940,805.01,1,,PC,,61.133133,-62.987225,13.163,0.033,15.634,0.114,1328.556583,0.00385,4.117662,0.000128,1.438918,0.217341,2498.445597,594.4918,8 7 5 4 3 1,low MES; small star based on parallax,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,33831980,806.01,1,,PC,,63.41678,-76.097667,11.888,0.018,13.268,0.092,1346.01819,0.006108,21.91567,0.000962,3.483331,0.780127,1312.694877,167.05873,9 8 5 6 3 2 1,probably double the period; low MES,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,30853470,807.01,1,,PC,,75.915389,-66.655164,11.222,0.018,12.322,0.057,1327.655008,0.003893,5.270334,0.000176,1.94747,0.441047,549.501696,71.4609,8 7 5 6 4 3 2 1,low MES; GAIA DR2 R = 0.576 R_solar,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,30122649,808.01,1,,PC,,133.748288,-44.288523,10.017,0.018,10.729,0.009,1526.855864,0.004192,9.736402,0.001739,3.58502,0.717919,732.717165,80.10558,9 8,First 3 transit events close to MD; 4th transit event in a gap,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,149301575,809.01,1,,PC,,82.979325,-60.477077,10.271,0.018,10.759,0.008,1340.472565,0.008635,183.458919,0.011896,10.764682,0.878858,645.283132,92.63192,9 8 7 5 6 4 3 2 1,low S/N,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
spoc,tic7,388106759,810.01,1,,PC,,62.854229,-69.474969,10.471,0.018,11.21,0.012,1332.274345,0.008019,28.303908,0.001823,5.96737,1.234079,341.356656,48.07514,9 8 7 5 6 4 3 2 1,very low MES/SNR,2019-06-14 18:35:01+0000,2020-10-07 22:48:01+0000
qlp,gaia-dr2,100757807,811.01,1,,PC,,88.030238,-32.925184,10.934,0.006,11.411,0.014,1438.25031,0.00046,25.17652,8.00E-05,4.48,0.236,12040,2.29471,5 6,2x period (25 days); could be on companion 100757804,2019-06-21 19:00:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,363914762,812.01,1,,PC,,89.23565,-49.00694,10.958,0.006,11.191,0.01,1445.32918,0.00094,13.86531,0.00032,6.439,0.084,7580,0.318231,5 6 7,could be on 363914760,2019-06-21 19:02:21+0000,2020-10-07 22:47:55+0000
spoc,tic7,55525572,813.01,1,813 b,PC,CP,72.694091,-60.90545,9.82,0.018,10.358,0.006,1454.659802,0.005008,83.899464,0.00719,13.280961,0.440045,1195.344117,75.84957,9 8 5 6 4,possible single event close to BJD  2457000 = 1540; CTOI from Planet Hunters,2019-06-21 19:07:29+0000,2020-10-07 22:48:01+0000
qlp,gaia-dr2,255760319,814.01,1,,PC,FP,99.714581,-53.107498,8.974,0.018,9.532,0.003,1359.73394,0.00711,7.21048,0.00045,2.671,0.341,250.094,0.643423,8 6,likely BEB; eclipse on a lower left neighbor,2019-06-21 19:17:58+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,102840239,815.01,1,,PC,,155.871884,-43.834955,9.36,0.006,10.217,0.005,1548.58079,0.00306,11.18395,0.00641,3.251,0.458,1250,1.42799,9,needs follow to clear a dmag =2 neighbor,2019-06-21 19:21:00+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,175180796,816.01,1,,PC,FP,116.010443,-36.996098,11.058,0.018,12.482,0.046,1493.44312,0.00335,1.55747,0.00022,2.714,0.128,3127.94,258.653,8 7,likely BEB on 175180784 (evolved star according to Gaia),2019-06-21 19:23:11+0000,2020-10-07 22:48:00+0000
spoc,tic7,30312676,817.01,1,,PC,FP,74.286765,-66.390319,11.268,0.018,11.491,0.02,1325.442145,0.000679,1.102372,1.20E-05,3.629644,0.130203,1030.543928,42.686695,5 6 4 3 2 1,low MES (7.5),2019-06-17 17:15:50+0000,2020-10-07 22:48:03+0000
spoc,tic7,46096489,818.01,1,818 b,KP,KP,214.683032,-20.27548,10.576,0.018,11.288,0.033,1598.072777,0.00045,3.118536,8.40E-05,2.043274,0.024721,12242.73132,140.4948,11,WASP-16 b,2019-06-17 17:15:50+0000,2020-10-07 22:48:03+0000
spoc,tic7,73717937,819.01,1,819 b,KP,KP,192.189792,-47.613693,11.685,0.018,12.402,0.057,1602.088843,0.001958,16.257799,0.00279,4.970024,0.207919,6613.207764,270.84854,11,HATS-17 b,2019-06-17 17:15:50+0000,2020-10-07 22:48:03+0000
spoc,tic7,111991770,820.01,1,820 b,KP,KP,208.927943,-32.159616,10.411,0.018,10.972,0.01,1599.445086,0.0006,3.752062,0.000147,3.680056,0.038559,9500.430305,83.71538,11,WASP-15 b,2019-06-17 17:15:51+0000,2020-10-07 22:48:04+0000
spoc,tic7,125405602,821.01,1,,PC,FA,209.6147,-23.2765,11.171,0.124,13.243,0.069,1606.784642,0.002901,13.823303,0.004073,1.365217,0.266457,2556.532346,396.43063,11,low SNR (7.3),2019-06-17 17:15:51+0000,2020-10-07 22:48:04+0000
spoc,tic7,127530399,822.01,1,822 b,KP,KP,217.609129,-46.159193,11.051,0.019,11.938,0.046,1602.856055,0.000527,7.133521,0.000769,3.139619,0.055878,19488.00952,288.40347,11,WASP-132 b; half the reported period at 7.133521days,2019-06-17 17:15:51+0000,2020-10-07 22:48:04+0000
spoc,tic7,158978373,823.01,1,,PC,,218.658207,-40.739817,9.952,0.018,10.554,0.006,1609.006746,0.002324,13.539445,0.003295,3.882956,0.19542,2282.236201,106.781166,11,,2019-06-17 17:15:51+0000,2020-10-07 22:48:04+0000
spoc,tic7,193641523,824.01,1,,PC,,222.165914,-57.588236,10.014,0.017,11.314,0.015,1597.814828,0.001547,1.39293,0.000138,1.297164,0.10412,1887.952343,114.58978,11,Radius of the planet might be a bit smaller than 4 Re given the GAIA DR2 R = 0.7 R_solar,2019-06-17 17:15:52+0000,2020-10-07 22:48:04+0000
spoc,tic7,220029715,825.01,1,825 b,KP,KP,208.856951,-21.207701,12.337,0.018,13.347,0.08,1598.749269,0.002543,3.185221,0.000555,2.232122,0.269341,5195.268198,352.0124,11,HATS-7 b,2019-06-17 17:15:52+0000,2020-10-07 22:48:04+0000
spoc,tic7,243200602,826.01,1,826 b,KP,KP,203.10599,-42.475273,10.467,0.018,11.104,0.012,1607.585174,0.000594,11.551821,0.000852,3.735501,0.056897,10533.03411,143.05896,11,WASP-130 b,2019-06-17 17:15:52+0000,2020-10-07 22:48:04+0000
spoc,tic7,270507305,827.01,1,,PC,APC,98.893377,-79.715873,11.458,0.018,12.378,0.149,1653.964578,0.000834,1.22829,5.60E-05,1.923266,0.054197,7783.313416,149.14415,13,v shaped,2019-06-17 17:15:53+0000,2020-10-07 22:47:49+0000
spoc,tic7,271168962,828.01,1,828 b,KP,KP,210.193538,-30.583564,9.426,0.019,10.068,0.005,1601.579679,0.000516,5.322154,0.0002,3.887594,0.03913,6558.436228,60.966423,11,WASP-131 b,2019-06-17 17:15:53+0000,2020-10-07 22:48:05+0000
spoc,tic7,276128561,829.01,1,,PC,,224.208742,-37.042889,10.5,0.018,10.955,0.029,1598.067102,0.00236,3.287693,0.00052,2.260383,0.377912,1716.954661,127.01266,11,Based on Gaia Rstar=0.964 Rsun the Rp=4.3+/-0.2 Re,2019-06-17 17:15:53+0000,2020-10-07 22:48:05+0000
spoc,tic7,281924357,830.01,1,,PC,,129.756952,-74.76322,10.384,0.022,11.647,0.02,1599.493498,0.000745,15.042065,0.000965,2.302924,0.071449,15144.52405,393.60608,11,likely EB,2019-06-17 17:15:53+0000,2020-10-07 22:47:54+0000
spoc,tic7,307610438,831.01,1,,PC,FP,229.03349,-38.875285,8.747,0.018,9.423,0.003,1597.267945,0.000824,1.561734,7.60E-05,3.237635,0.044623,5700.836312,94.34616,11,likely EB; two stars within the same pixel,2019-06-17 17:15:53+0000,2020-10-07 22:48:05+0000
spoc,tic7,350332997,832.01,1,,PC,,84.081517,-54.191177,11.704,0.018,12.4,0.069,1598.326298,0.002887,1.915972,0.000408,1.73455,0.17938,2485.789,221.48,11,Gaia DR2 Rstar=2.171 R_solar gives Rp=11.8 Rearth,2019-06-17 17:15:54+0000,2020-10-07 22:48:05+0000
spoc,tic7,362249359,833.01,1,,PC,,145.6469,-62.4763,10.096,0.04,11.724,0.014,1597.253274,0.002267,1.042241,0.000155,1.238015,0.420834,575.948562,64.76902,11,low SNR,2019-06-17 17:15:55+0000,2020-10-07 22:48:05+0000
spoc,tic7,404340025,834.01,1,834 b,KP,KP,195.827989,-49.639682,10.654,0.018,11.211,0.012,1597.039188,0.000332,2.675544,5.20E-05,3.199293,0.022869,14581.92695,87.57986,11,WASP-108 b; only appears in a submitted (never accepted) 2014 paper: arXiv:1410.3449,2019-06-27 18:48:45+0000,2020-10-07 22:48:03+0000
spoc,tic7,405700729,835.01,1,,PC,,192.057792,-56.894237,10.823,0.018,11.489,0.013,1600.300333,0.002157,4.794426,0.00083,1.334607,0.568197,2057.535593,267.95325,11,low SNR,2019-06-17 17:15:56+0000,2020-10-07 22:48:05+0000
spoc,tic7,440887364,836.01,1,,PC,,225.080844,-24.45411,8.57267,0.017683,9.92,0.03,1599.76396,0.003124,8.593935,0.00199,2.516381,0.240792,1376.140503,103.685265,11,may have more than two candidates,2019-06-17 17:15:56+0000,2020-10-07 22:48:05+0000
spoc,tic7,440887364,836.02,2,,PC,,225.080844,-24.45411,8.57267,0.017683,9.92,0.03,1599.992303,0.001952,3.817115,0.000518,1.763242,0.19976,667.748212,57.78922,11,may have more than two candidates,2019-06-17 17:15:56+0000,2020-10-07 22:48:05+0000
spoc,tic7,460205581,837.01,1,,PC,,157.037444,-64.505257,9.916,0.02,10.635,0.007,1574.272529,,8.324876,1.60E-05,1.86,0.04,4628.049733,238.89392,10 11,,2019-06-17 17:15:57+0000,2020-10-07 22:48:02+0000
spoc,tic7,461271719,838.01,1,,PC,FP,203.16661,-38.845928,8.782,0.019,9.009,0.003,1603.194187,0.001105,15.246334,0.001751,1.273547,0.389764,1179.250985,80.582504,11,could be in phase with the variability; needs closer inspection in the raw light curve; period may be P/2; could also be an EB with a secondary possibly falling in the data gap,2019-06-27 18:48:45+0000,2020-10-07 22:48:03+0000
spoc,tic7,466840711,839.01,1,839 b,KP,KP,166.979921,-61.146263,14.067,0.02,14.718,0.069,1598.899459,0.006001,2.485338,0.000997,2.945664,0.430199,43518.52913,5503.6626,11,OGLE2-TR-L9 b,2019-06-17 17:15:57+0000,2020-10-07 22:48:05+0000
spoc,tic7,287563610,840.01,1,840 b,PC,KP,198.132923,-45.590546,12.996,0.018,13.697,0.114,1599.09059,0.001943,3.79974,0.000517,2.285643,0.205531,9960.900992,567.71326,11,Previously-known planet,2019-06-17 17:15:53+0000,2020-10-07 22:48:05+0000
spoc,tic7,238932509,841.01,1,,PC,,94.942868,-53.226749,12.476,0.019,13.367,0.126,1599.39178,0.001081,3.492911,0.000246,1.780956,0.063888,14405.58458,605.5559,12 11,Alerted period is 3.49 d; large centroid offset,2019-06-17 17:15:52+0000,2020-10-07 22:47:50+0000
spoc,tic7,141768070,842.01,1,,PC,,91.937496,-73.391739,12.54,0.018,13.408,0.092,1569.616524,0.00057,2.786393,0.000025,1.878837,0.034237,12492.17982,202.79417,13 12 11 10,TOI 842 under investigation no observing notes ,2019-06-17 17:15:51+0000,2020-10-07 22:47:50+0000
spoc,tic7,437333618,843.01,1,843 b,KP,KP,207.907768,-23.781179,12.399,0.018,13.172,0.08,1598.425994,0.001585,4.298442,0.000462,3.207408,0.097782,15777.91604,389.9534,11,HATS-25 b,2019-06-17 17:15:56+0000,2020-10-07 22:48:05+0000
qlp,gaia-dr2,380886535,844.01,1,,PC,,19.461166,0.347114,11.795,0.008,12.123,0.028,1392.08947,0.00454,8.89959,0.0045,2.3,0.976,3520,261.15,3,could instrumental noise,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,32283946,845.01,1,,PC,FP,24.172621,-31.670809,11.701,0.018,12.476,0.137,1389.0024,0.0012,7.06181,0.00108,5.853,0.127,22745.5,0.827632,3,warm Jupiter; might be too big; period might be double,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,229141709,846.01,1,,PC,FP,26.376629,-51.296889,11.698,0.018,12.26,0.046,1363.76296,0.00238,14.20489,0.00151,4.924,0.446,8761.57,109.035,3,likely warm Jupiter,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,231289421,847.01,1,,PC,,43.875304,-53.665482,11.632,0.019,12.162,0.057,1355.55382,0.00129,3.20659,0.00015,2.627,0.319,4410,2.03994,2 3,possible warm Jupiter,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,42015200,848.01,1,,PC,FP,24.215976,-39.142556,11.682,0.006,12.85,0.069,1391.66318,0.00244,9.77742,0.00254,6.713,0.421,6740,649.91,3,possible hot jupiter; a bit V-shaped and there might be odd-even difference,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,33595516,849.01,1,849 b,PC,CP,28.715433,-29.421797,11.549,0.006,11.981,0.034,1384.01956,0.00218,0.76566,0.00015,1.452,0.21,1410,1.71758,3,flat-bottomed,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,423670610,850.01,1,,PC,FP,9.765859,-17.22173,11.287,0.018,11.995,0.069,1384.40921,0.00105,10.32103,0.00074,3.283,0.094,58957.4,1507.45,3,possibly 2x period,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,40083958,851.01,1,,PC,,7.387254,-10.468486,10.999,0.006,11.309,0.022,1383.97183,0.00268,0.63002,0.00011,0.552,0.138,1320,468.673,3,short period; nearby companion with dmag 5.6,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,29918916,852.01,1,,PC,,24.740266,-7.280904,10.95,0.007,11.638,0.031,1387.1945,0.00342,4.94421,0.00151,3.228,0.58,2010,2.49959,3,,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,138727432,853.01,1,,PC,,32.914244,-37.892928,10.76,0.006,11.37,0.009,1384.72541,0.00113,6.86512,0.00065,3.669,0.137,5090,1.43043,3,candidate for warm Jupiter,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,160222069,854.01,1,,PC,,28.077553,-43.047592,10.717,0.006,10.981,0.01,1386.95004,0.00518,5.85059,0.00282,2.523,0.319,1030,2.30981,3,likely on 160222071 (dmag 4.2) to NE and still could be a planet; possible odd-even,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,269558487,855.01,1,,PC,,15.542936,-2.14453,10.654,0.007,11.183,0.012,1384.92578,0.00318,1.8306,0.00046,1.193,0.241,1110,4.2324,3,intermediate-size planet candidate,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,306338882,856.01,1,,PC,FP,14.094954,-14.788289,10.264,0.018,11.187,0.069,1387.38778,0.003,5.4014,0.00187,1.442,0.257,1225.99,3.90247,3,hot Jupiter candidate,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,404467699,857.01,1,857 b,PC,KP,25.871253,-14.149143,10.268,0.007,10.891,0.01,1387.49063,0.00056,3.90792,0.00021,3.282,0.091,8100,0.872004,3,Previously-known planet; hot Jupiter,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,198008005,858.01,1,,PC,,60.199744,-54.59287,10.644,0.006,11.183,0.069,1386.45269,0.00035,3.27985,4.00E-05,3.406,0.046,11760,0.48365,3 4 5,may also be on 198008002,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,150430484,859.01,1,,PC,,97.143245,-61.150487,11.959,0.006,12.871,0.126,1327.57523,0.00227,5.15431,6.00E-05,0.664,0.107,2220,14.5991,1 2 3 4 5 6 7 8 9 10 11 12 13,TOI 859 under investigation no observing notes,2019-07-10 19:36:45+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,321011127,860.01,1,,PC,,43.546164,-41.514377,11.67,0.006,12.489,0.031,1390.83773,0.00094,6.45361,0.00022,2.33,0.082,11200,2150.68,3 4,,2019-07-10 19:36:45+0000,2020-10-16 13:58:06+0000
qlp,tic8,372913430,861.01,1,,PC,FP,119.533551,-60.780552,8.35,0.006,8.296,0.003,1333.39912,0.00198,13.47794,0.00014,2.745,0.143,4383.7,,1 4 7 8 9 10 11,TFOP NEB; crowded field,2019-07-12 15:24:44+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,309254930,862.01,1,,PC,,124.300166,-65.657166,8.99,0.007,8.85,0.03,1327.67985,0.00051,3.309909,0.000158,2.662111,0.040505,4994.773805,105.77819,1 5 8 9 10 11,Visual binary; differing transit depths,2019-07-12 15:24:44+0000,2020-10-07 22:47:49+0000
spoc,tic7,238898571,863.01,1,,PC,,93.729548,-49.756247,9.916,0.018,10.52,0.007,1438.459483,0.001989,0.525102,4.40E-05,1.45967,0.496066,177.049601,33.88697,5 6,Centroid offset; check brighter neighbor star 238898583; both stars show energy in the difference image but it is inconsistent between the sectors; low SNR,2019-07-12 16:20:28+0000,2020-10-07 22:48:01+0000
spoc,tic7,231728511,864.01,1,,PC,,81.444281,-51.357033,11.473,0.017,13.805,0.126,1411.154172,0.000922,0.520662,1.60E-05,0.58891,0.200691,639.31301,84.25636,5 6 4,GAIA radius unknown,2019-07-12 16:20:28+0000,2020-10-07 22:48:01+0000
spoc,tic7,44797824,865.01,1,,PC,,62.454488,-26.021975,9.774,0.019,10.559,0.005,1411.586361,0.000547,0.745589,1.80E-05,0.419908,0.067019,824.665653,74.56171,5 4,Candidate 3 is phased with the photometric modulation; may just be variability from detrending,2019-07-12 12:20:00+0000,2020-10-07 22:48:01+0000
spoc,tic7,381976956,866.01,1,,PC,,77.546739,-57.586628,8.944,0.018,9.82,0.03,1330.873539,0.002735,22.338916,0.000684,3.412233,0.443433,605.545389,80.306694,5 6 4 3 2 1,Could also be around 381976959; needs SG1 to check,2019-07-12 16:20:28+0000,2020-10-07 22:48:01+0000
spoc,tic7,358460246,867.01,1,,PC,,119.01441,-64.941444,10.398,0.019,11.233,0.012,1326.186496,0.00598,15.403789,0.001087,3.612569,0.559302,385.858905,52.400387,5 6 4 3 2 1,crowded field; needs SG1 to confirm transit is on target.,2019-07-12 16:20:28+0000,2020-10-07 22:48:01+0000
spoc,tic7,271596418,868.01,1,,PC,FP,108.567946,-74.970748,10.669,0.018,11.402,0.013,1325.748771,0.00151,0.556109,1.70E-05,1.096708,0.221493,172.860189,23.13988,5 6 4 3 2 1,probably NEB; V-shaped transits and ultra short period; needs SG1 to confirm if on target or neighbor; crowded field; slight centroid offset in difference images,2019-07-12 16:20:28+0000,2020-10-07 22:48:01+0000
spoc,tic7,200807066,869.01,1,,PC,,53.178244,-51.788995,8.88,0.019,9.47,0.03,1404.081157,0.004757,26.477129,0.006738,4.930494,1.069741,403.243511,56.845882,4 3,Possible single event (second event is on momentum dump); first event could be systematic,2019-07-12 16:20:28+0000,2020-10-07 22:48:01+0000
spoc,tic7,219229644,870.01,1,,PC,,63.3186,-50.9445,10.875,0.334,12.538,0.03,1390.801328,0.00294,22.041107,0.001572,2.159148,0.663128,1283.173278,135.0031,5 4 3,,2019-07-12 16:20:28+0000,2020-10-07 22:48:01+0000
spoc,tic7,219344917,871.01,1,,PC,,74.738166,-50.626878,9.705,0.02,10.569,0.01,1417.093111,0.005843,28.693553,0.004044,3.10246,0.719116,652.313298,77.87187,5 6 4,SG1 to check neighbors; two transits are near momentum dumps,2019-07-12 16:20:28+0000,2020-10-07 22:48:01+0000
spoc,tic7,220459826,872.01,1,,PC,,74.868049,-55.929212,11.762,0.018,12.714,0.149,1411.714828,0.002313,2.239596,0.000114,1.289164,0.221951,1232.786958,114.081566,5 6 4,SG1 to check neighbors in aperture,2019-07-12 16:20:28+0000,2020-10-07 22:47:55+0000
spoc,tic7,237920046,873.01,1,,PC,,56.7343,-63.3373,12.055,0.04,13.996,0.036,1326.217236,0.004157,5.931348,0.000423,2.415674,0.850835,1090.807703,140.15312,4 3 2 1,needs SG1 to check neighbors,2019-07-12 16:20:28+0000,2020-10-07 22:48:01+0000
spoc,tic7,232025086,874.01,1,,PC,,96.069309,-46.937618,8.751,0.02,9.216,0.003,1439.501597,0.005045,5.90215,0.001008,3.553679,0.552067,225.289155,26.980959,5 6,Either on 232025086 (Tmag 8.6) or neighbor 232025085 (Tmag 11.33; 6 arcsec away); possible secondary,2019-07-12 16:20:28+0000,2020-10-07 22:48:01+0000
spoc,tic7,14165625,875.01,1,,PC,,78.037098,-37.708683,11.292,0.017,12.512,0.103,1442.024946,0.005781,11.020153,0.002316,3.638535,0.756925,1076.926754,147.12764,5 6,,2019-07-12 16:20:28+0000,2020-10-07 22:48:01+0000
spoc,tic7,32497972,876.01,1,,PC,,84.1088,-24.2439,11.5,0.04,13.175,0.016,1448.181557,0.004185,38.69629,0.005052,2.446991,0.639792,2676.148985,306.09555,5 6,Potentially even HZ,2019-07-12 16:20:28+0000,2020-10-07 22:48:01+0000
qlp,gaia-dr2,255704097,877.01,1,,PC,FP,99.115166,-50.297451,10.585,0.019,10.779,0.01,1470.97649,0.00208,6.01524,0.00035,2.128,0.135,30115.5,2747.11,8 7 6,check 255704091 and 255704074; This target lies on the blooming spike and there is some centroid funkyness. It could be that the bright neighbour is an EB; blooming into the aperture of this target.,2019-04-01 16:52:04+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,219380235,878.01,1,,PC,,76.761612,-51.767066,10.824,0.006,11.646,0.017,1413.16027,0.01039,3.97244,0.00066,3.394,0.268,1160,1.70143,4 5 6,noisy,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,37084932,879.01,1,,PC,FP,98.123759,-3.544801,9.511,0.019,9.549,0.003,1470.64431,0.00102,6.58454,0.00012,3.395,0.395,5500.94,3.14556,6,Clear centroid shift; Need SG1 to check the low parallax target 37161310.,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,34077285,880.01,1,,PC,,94.164469,-13.987437,9.256,0.006,10.104,0.005,1471.1351,0.00126,6.38514,0.00087,2.588,0.22,3220,1.14445,6,Need SG1 to Check 34077287 (R = 2.5 Rsun); Period might be twice,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,237808867,881.01,1,,PC,FP,104.479903,5.748036,9.792,0.011,10.64,0.009,1468.86467,0.00204,0.56708,0.0001,1.253,0.251,980,2.16154,6,2 stars in the same pixel; check 237808865; TFOP NEB,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,92013169,882.01,1,,PC,,89.165216,14.785626,9.74,0.006,10.069,0.005,1468.95747,0.00334,2.35538,0.00095,0.851,0.21,820,10.1957,6,might be synchronized; 2 stars in the same pixel; SG1 need to check 92013174,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,123846039,883.01,1,,PC,,103.369278,-6.507508,9.372,0.006,9.957,0.005,1476.5316,0.00113,10.04925,0.00192,3.607,0.171,4380,1.38808,6,,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,167031605,884.01,1,,PC,FP,93.921024,11.832631,9.953,0.032,9.91,0.005,1468.69741,0.00245,2.7809,0.00061,1.803,0.258,2990,1451.24,6,TFOP FP; giant star; EB with variability,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,25334160,885.01,1,,PC,FP,98.267809,-10.870722,10.089,0.017,11.458,0.019,1471.20029,0.00644,2.56876,0.00214,2.767,0.578,360.521,2.0364,6,Large planet;  might be noise or a blended signal,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,120269103,886.01,1,,PC,,101.693877,-6.14477,8.265,0.006,8.34,0.03,1477.4912,2.80369,,,1.668,1.22,3230,115.745,6,The detected ephemeris is junk; but there might be a single event at 1488,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,437984134,887.01,1,,PC,FP,94.545327,15.952172,8.151,0.018,8.418,0.002,1472.07754,0.00092,5.77114,0.00059,2.791,0.05,1931.81,0.299452,6,Period is probably 3 times longer (~ 15 or 17 days); do reanalysis with longer period; Only two events visible; the latest is partial and might not be real,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,438295981,888.01,1,,PC,FP,96.666075,13.299452,9.518,0.018,10.024,0.008,1472.15837,0.00314,3.96643,0.00167,2.025,0.28,828.371,1.84461,6,A clear centroid shift; signal comes from a blended star. Check neighbors,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,tic8,284288080,889.01,1,,PC,FP,106.649802,-53.546418,10.846,0.006,11.393,0.012,1469.90719,0.00309,1.83485,0.00022,2.673,0.597,1200,2.03671,6 7 8 9,blended with something faint; and the matches 284288094 or 284288093 is an EB but with the period 7.3 days,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,333607525,890.01,1,,PC,FP,100.363188,-12.285068,10.872,0.018,11.138,0.013,1470.99861,0.00124,3.20103,0.00038,3.658,0.268,34609.4,18.4267,6,Two stars within the same pixel (333607506); from the dv-reports it seems that TICs 333607515 + 333607481 + 333607471 were probably contaminated by the signal.,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,33690636,891.01,1,,PC,FP,93.122364,-16.791944,10.937,0.018,12.088,0.057,1468.9545,0.00672,4.99915,0.00244,5.256,0.449,684.271,1.84694,6,Centroid page weirdness; check all neighbors,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,66561343,892.01,1,892 b,PC,CP,86.738229,-11.235366,10.974,0.03,11.43,0.014,1470.38055,0.00253,5.31165,0.00116,5.363,0.146,3740,0.829077,6,2x period (real period is 10.626),2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,123958679,893.01,1,,PC,,103.67858,-7.131313,11.485,0.022,11.924,0.033,1469.07319,0.00947,5.59071,0.00463,3.824,0.599,4210,15.464,6,,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,42755801,894.01,1,,PC,,96.793956,-4.780082,9.167,0.033,9.114,0.004,1470.15594,0.00457,4.34358,0.00247,4.75,0.311,1360,316.26,6,V shaped,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,250484865,895.01,1,,PC,,94.205554,-2.928876,8.797,0.006,9.349,0.003,1468.75811,0.00645,0.76189,0.00043,1.904,0.272,190,0.630631,6,crowded field; might be variability,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,102283403,896.01,1,,PC,,89.154627,10.551752,9.09,0.006,9.48,0.03,1471.13285,0.00712,3.52985,0.0027,1.907,0.551,560,5.29033,6,marginal signal,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,229384040,897.01,1,,PC,,98.597799,8.413917,9.113,0.006,9.738,0.005,1469.29528,0.01035,1.29277,0.00099,2.413,0.549,330,1.44527,6,,2019-07-12 19:27:36+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,124543547,898.01,1,,PC,FP,104.480703,-9.924729,10.486,0.018,10.827,0.011,1487.5,,,,7.352,0.649,6000,,6,single-transit,2019-03-21 15:42:32+0000,2020-10-07 22:48:05+0000
spoc,tic7,177162886,899.01,1,,PC,,104.492641,-71.523079,11.531,0.018,12.246,0.103,1326.48307,,12.84577,0.001867,3.147446,0.118054,9031.565679,261.86417,12,Large; only two transits,2019-07-15 19:20:07+0000,2020-10-07 22:48:04+0000
spoc,tic7,210873792,900.01,1,,PC,,245.9056,-31.3731,12.036,0.059,13.66,0.2,1626.506628,0.009733,4.84405,0.002784,4.626678,0.773396,1634.142388,214.9427,12,High priority (2.34 Re),2019-07-15 19:20:07+0000,2020-10-07 22:48:05+0000
spoc,tic7,214361331,901.01,1,,PC,,261.06293,-50.38594,9.652,0.018,10.258,0.007,1625.566029,0.000788,3.230799,0.000149,0.69549,0.111889,2410.93763,121.314415,12,Low priority; possible EB,2019-07-15 19:20:07+0000,2020-10-07 22:48:05+0000
spoc,tic7,216935214,902.01,1,,PC,,259.495763,-45.883523,8.917,0.018,9.441,0.004,1633.239823,0.001142,18.262088,0.001552,1.389734,0.289174,1634.844667,110.73071,12,Only two transits,2019-07-15 19:20:07+0000,2020-10-07 22:48:05+0000
spoc,tic7,238197638,903.01,1,,PC,,57.488926,-72.7938,11.729,0.018,12.017,0.039,1632.404803,0.00316,14.543071,0.004424,4.641813,0.367584,3223.362642,206.94972,12,Only two events,2019-07-15 19:20:08+0000,2020-10-07 22:48:05+0000
spoc,tic7,261257684,904.01,1,,PC,,89.372435,-83.130177,10.819,0.017,12.588,0.069,1626.96745,0.00257,10.8772,0.00012,2.69,0.509,1650,2.6931,13 12,another dip at 1630; real period 10.8 days not 18.35 days; deep transit just after 2050,2019-07-15 19:20:08+0000,2020-10-07 22:48:05+0000
spoc,tic7,261867566,905.01,1,,PC,,227.659012,-71.361433,10.528,0.018,11.08,0.014,1628.351221,0.00039,3.739489,0.000102,2.00623,0.024301,16253.28993,184.09901,12,Large planet,2019-07-15 19:20:08+0000,2020-10-07 22:48:05+0000
spoc,tic7,298372701,906.01,1,,PC,,239.825748,-49.366465,8.446,0.018,8.9,0.03,1625.899186,0.001428,1.66465,0.000132,1.799871,0.086704,1213.117202,65.6353,12,Low priority,2019-07-15 19:20:10+0000,2020-10-07 22:48:05+0000
spoc,tic7,305424003,907.01,1,,PC,,262.183559,-62.840202,9.763,0.044,10.394,0.006,1627.057998,0.002611,4.584706,0.000743,5.283058,0.195731,1806.609532,78.20558,12,Large planet candidate; low priority,2019-07-15 19:20:10+0000,2020-10-07 22:48:05+0000
spoc,tic7,350153977,908.01,1,,PC,,53.159247,-81.25074,10.61,0.018,11.316,0.012,1626.546422,0.004108,3.183648,0.000732,2.304974,0.728462,874.99319,103.87176,13 12,High-priority; small (3.17 Re),2019-07-15 19:20:11+0000,2020-10-07 22:48:05+0000
spoc,tic7,364107753,909.01,1,,PC,FP,251.361901,-71.83984,7.017,0.018,7.59,0.03,1628.087364,0.002411,3.904822,0.000618,4.457798,0.278827,283.849684,15.91915,12,High priority (2.7 Rp); bright; nearby star,2019-07-15 19:20:12+0000,2020-10-07 22:48:05+0000
spoc,tic7,369327947,910.01,1,,PC,,290.2261,-82.5545,10.266,0.062,13,0.2,1626.20546,0.001571,2.028957,0.000199,0.699497,0.353027,1085.279037,120.983315,12,Potentially very small planet (0.93 Re); weak signal; parallax is not measured so could be an evolved star,2019-07-15 19:20:12+0000,2020-10-07 22:48:05+0000
spoc,tic7,389070884,911.01,1,,PC,FP,262.335286,-38.64561,7.934,0.02,8.48,0.03,1627.859059,0.000317,8.584258,0.000232,2.080091,0.027721,8451.461473,101.96213,12,Low priority; possible beb; crowded field,2019-07-15 19:20:12+0000,2020-10-07 22:48:05+0000
spoc,tic7,406941612,912.01,1,,PC,,229.3404,-80.4729,10.366,0.049,12.67,0.048,1628.403947,0.002186,4.6791,0.000684,1.786827,0.141405,2039.352478,131.80223,12,Potentially small planet (2.22 Re),2019-07-22 19:45:36+0000,2020-10-07 22:48:05+0000
spoc,tic7,407126408,913.01,1,,PC,,234.573543,-80.8038,9.571,0.018,10.452,0.006,1625.219269,0.006027,11.094122,0.003812,3.309572,0.411444,1131.990523,99.21955,12,High priority; small (2.56 Re); potential multiplanet system; will see again,2019-07-15 19:20:13+0000,2020-10-07 22:48:05+0000
qlp,gaia-dr2,153027658,914.01,1,,PC,FP,48.726283,-44.961763,10.213,0.018,10.867,0.007,1384.9247,0.0034,2.33751,0.00027,2.284,0.263,850,,4,v-shaped; likely offset to W,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,259389219,915.01,1,,PC,,68.803839,-51.396554,11.249,0.006,11.787,0.057,1386.11382,0.00239,2.32485,0.00013,1.514,0.229,2160,2.40585,3 4 5,,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,348844154,916.01,1,,PC,FP,105.956794,-60.297611,11.201,0.018,11.959,0.036,1343.2066,0.00401,29.17362,0.00233,8.075,0.499,5558.85,22.7513,4,slightly off target; hint of an odd-even difference.,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,207237016,917.01,1,,PC,,49.816355,-59.40016,11.246,0.006,11.526,0.019,1365.00939,0.00239,26.41014,,2.746,0.22,4670,1361.45,2 3 4,2xP,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
qlp,tic8,294869729,918.01,1,,PC,,71.799187,-68.985672,11.272,0.006,12.14,0.24,1326.52764,0.00534,1.11398,4.00E-05,2.118,0.064,520,113.67,1 2 3 4 5 6 7 8 9 10 11 12 13,may be real HJ around giant star.,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
qlp,tic8,150167117,919.01,1,,PC,FP,93.413679,-62.219822,11.184,0.006,11.284,0.023,1344.87595,0.00036,20.02717,5.00E-05,2.532,0.038,15710,893.826,1 2 3 4 5 6 7 8 9 11 12 13,,2019-04-01 16:52:03+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,271722899,920.01,1,,PC,FP,110.312389,-73.453262,11.038,0.018,12.562,0.057,1335.23411,0.00239,19.2998,,3.17,0.382,1864.78,2.57372,4,period is double; star is likely a giant; TFOP FP,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
qlp,tic8,278775625,921.01,1,,PC,,99.674202,-56.220684,11.256,0.006,11.813,0.024,1328.94013,0.00344,5.12863,8.00E-05,1.858,0.312,850,1.46786,1 2 3 4 5 6 8 9 10 11 12 13,TOI 921 under investigation no TFOP disposition,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,278199349,922.01,1,,PC,FP,110.890356,-79.504143,11.29,0.019,12.657,0.069,1418.21857,0.00159,9.46516,0.00275,3.951,0.391,10952.3,82.0134,4,giant; TFOP EB,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,301051430,923.01,1,,PC,,50.036182,-45.061903,11.026,0.006,11.742,0.02,1387.44487,0.0035,3.27294,0.00054,1.489,0.481,1060,4.84773,3 4,,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
spoc,tic7,382068562,924.01,1,,PC,,79.656927,-55.888796,11.359,0.006,11.785,0.024,1330.36181,0.00031,12.127437,0.000755,2.007877,0.054535,19622.0919,564.85693,13 12 11 10 9 8 7 6 5 4 3 2 1,v-shaped transit,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
qlp,tic8,300599466,925.01,1,,PC,FP,113.04763,-68.012292,11.338,0.006,12.201,0.036,1331.86537,0.00222,13.17741,0.00018,2.75,0.527,1750,3.12692,1 2 3 4 5 6 7 8 9 11 12 13,TFOP NEB; giant star,2019-07-23 18:22:48+0000,2020-10-07 22:47:53+0000
qlp,gaia-dr2,176796997,926.01,1,,PC,,48.378749,-32.005517,10.593,0.006,11.119,0.007,1412.28643,0.00272,1.80001,0.00027,0.998,0.19,1660,907.571,4,,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
qlp,tic8,261258875,927.01,1,,PC,,89.730819,-79.743475,9.269,0.006,9.736,0.003,1327.45003,0.00426,2.58523,5.00E-05,1.894,0.402,240,0.820183,1 4 7 8 11 12 13,minor centroid offset,2019-07-09 14:50:03+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,300557619,928.01,1,,PC,FP,112.599633,-71.595619,11.347,0.018,11.741,0.073,1350.32222,0.00158,30.57908,0.00067,6.297,0.332,12972.8,51.5093,4 1,,2019-01-18 16:50:41+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,175532955,929.01,1,,PC,,45.905974,-39.930961,11.434,0.006,12.489,0.069,1388.44272,0.00532,5.82947,0.00117,2.471,0.506,1290,4.24531,3 4,,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,100921768,930.01,1,,PC,,54.308733,-44.472037,8.161,0.006,8.55,0.03,1386.39059,0.00824,4.90038,0.00157,3.506,0.527,240,0.872914,3 4,may be on 100921770,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,206474443,931.01,1,,PC,,57.336809,-47.91817,11.546,0.006,11.717,0.033,1413.1587,0.00113,3.24512,0.00024,2.774,0.315,7670,3.81086,3 4,,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
qlp,tic8,260417932,932.01,1,,PC,,95.941245,-54.578175,10.738,0.006,12.245,0.031,1334.45019,0.00391,19.31096,0.00054,3.594,0.847,1060,2.77399,1 2 4 5 6 7 8 9 11 12,potentially long-period planet,2019-07-23 18:22:48+0000,2020-10-07 22:47:54+0000
qlp,gaia-dr2,260130483,933.01,1,,PC,,92.305123,-55.40355,10.636,0.006,11.328,0.046,1344.93866,0.00264,88.93481,0.0004,8.067,0.524,3270,0.819,10 8 4,,2019-06-17 19:19:26+0000,2020-10-07 22:48:03+0000
spoc,tic7,220475245,934.01,1,,PC,,75.350652,-56.141358,12.619,0.019,13.6,0.103,1625.083321,0.000669,3.782015,0.000209,2.334123,0.070271,18850.55233,367.3017,13 12,TOI 934 under investigation no observing notes ,2019-07-15 19:20:07+0000,2020-10-07 22:48:05+0000
spoc,tic7,260476837,935.01,1,,PC,FP,96.248233,-59.804827,12.655,0.018,13.687,0.114,1627.063627,0.001541,2.232659,0.000212,2.538335,0.094418,19244.41473,687.1711,12,Low priority,2019-07-15 19:20:08+0000,2020-10-07 22:48:03+0000
spoc,tic7,278198753,936.01,1,,PC,,111.036456,-78.44287,12.459,0.018,13.69,0.092,1627.942006,0.002617,7.942733,1.34E-03,1.693638,0.189045,6803.095717,603.14777,12,Low priority,2019-07-15 19:20:09+0000,2020-10-07 22:48:05+0000
qlp,gaia-dr2,425163745,937.01,1,,PC,FP,58.896747,-2.505904,10.819,0.018,11.606,0.021,1438.55668,0.00035,0.27664,1.00E-05,0.72,0.012,15669.3,749.859,5,V shaped; likely EB.,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,332660150,938.01,1,,PC,,63.032373,-12.118789,10.848,0.007,11.389,0.015,1445.17941,0.00413,8.80874,0.00326,4.283,0.355,1580,1.78977,5,"Co-moving M dwarf 7.7"" away. Borderline Level 1 (Rp~4)",2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,67772767,939.01,1,,PC,,63.786821,-7.315684,10.934,0.007,11.346,0.017,1445.9033,0.00097,7.61177,0.0007,4.354,0.387,6180,1.7815,5,Check 67772765 but otherwise a good giant planet candidate,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,248434716,940.01,1,,PC,FP,77.403629,-5.671142,10.904,0.02,12.105,0.033,1438.30726,0.00146,0.7395,0.00011,0.322,0.094,9605.5,1630.9,5,"Crowded field. Closest is dmag~2.3 with ~2.5"""" separation. OOT modulation phased to 2x period. Possible blended EB.",2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,408137826,941.01,1,,PC,,78.30045,6.546051,10.997,0.006,11.456,0.034,1440.48083,0.00311,8.51179,0.00397,3.835,0.321,3340,3.06181,5,"Check star 17"""" away",2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,146520535,942.01,1,,PC,,76.649547,-20.245596,11.046,0.007,11.982,0.026,1441.57167,0.00496,4.32765,0.00173,3.181,0.479,1480,2.59497,5,Probable young K dwarf. Transit is believable enough. Maybe also a signal at 10.15 days with Tc=1447?,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,399871011,943.01,1,,PC,,74.555133,8.980854,11.041,0.009,11.203,0.013,1444.27026,0.00106,12.35611,0.00083,5.963,0.521,8020,1.93969,5,Warm Jupiter candidate,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,434234955,944.01,1,,PC,,63.811079,14.944852,11.382,0.008,11.987,0.047,1439.3488,0.00487,6.04548,0.00581,3.476,0.605,3460,7.59583,5,Hint of secondary may be driven by momentum dumps in second orbit.,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,167714792,945.01,1,,PC,,80.455326,-36.673833,11.122,0.006,11.513,0.013,1438.10347,0.00337,0.92951,0.00027,1.019,0.277,1030,10.3198,5 6,Possible EB,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,219205407,946.01,1,,PC,FP,92.833979,-51.466704,10.804,0.018,11.688,0.057,1327.33707,0.00014,6.12524,1.00E-05,2.126,0.024,43143.7,16.9232,5 6 8,likely EB,2019-04-01 16:52:00+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,262330063,947.01,1,,PC,FP,78.318798,4.809983,10.567,0.02,10.996,0.017,1444.9382,0.00135,7.31523,0.00108,1.832,0.168,8225,40.1108,5,needs follow-up to determine which star is source.,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,146438872,948.01,1,,PC,FP,75.531703,-22.711909,10.46,0.018,10.952,0.008,1442.13529,0.00315,12.7009,0.00217,3.208,0.678,2482.58,35.0013,5,marginal,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,189013222,949.01,1,,PC,FP,79.101844,-15.512539,10.227,0.019,10.52,0.206,1438.52942,0.00607,1.32076,0.00059,1.664,0.441,799.602,3.3904,5,May also be on 189013224 in same pixel; v-shaped,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,245947683,950.01,1,,PC,FA,70.37505,14.815657,10.21,0.006,11.117,0.016,1439.35452,0.00487,1.14288,0.00059,1.699,0.204,2270,6.92052,5,may be on 245947692,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,449050247,951.01,1,,PC,FP,67.551169,5.29885,10.044,0.019,10.674,0.012,1441.2993,0.00036,2.96845,8.00E-05,3.707,0.043,17064.8,0.480494,5,GAIA shows two stars on target,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,319312479,952.01,1,,PC,,61.779461,-13.766892,10.072,0.007,10.369,0.008,1439.62922,0.003,1.7898,0.00039,1.176,0.329,980,4.19341,5,some odd-even,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,449050248,953.01,1,,PC,FP,67.552308,5.298467,9.754,0.6,9.83,0.03,1441.29935,0.00033,2.96844,8.00E-05,3.663,0.05,13028,0.468074,5,large but QLP does inflate Rp by ~10%,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,44792534,954.01,1,,PC,,61.941086,-25.208675,9.779,0.006,10.343,0.005,1411.90855,0.00123,3.6847,0.00013,4.701,0.48,2340,0.813896,4 5,evolved star; possible spot crossing,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,146467675,955.01,1,,PC,,76.08191,-20.731266,9.705,0.006,10.198,0.005,1438.25873,0.00265,1.63715,0.00029,1.618,0.174,830,1.10852,5,possibly an EB. May be on 146467673.,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,146434840,956.01,1,,PC,FP,75.360727,-22.382232,9.459,0.018,9.987,0.004,1445.26599,0.00242,17.95473,0.0025,3.139,0.366,5962.04,570.356,5,possibly an EB,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,249067445,957.01,1,,PC,,79.432455,-0.370102,8.957,0.006,9.04,0.03,1439.04096,0.00278,0.8312,0.00016,1.524,0.476,380,3.23184,5,Rstar = 1.96 Rsun in TIC. Rp = 4 Re.,2019-07-24 14:30:01+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,92880568,958.01,1,,PC,,83.215856,-19.57504,10.964,0.007,11.434,0.014,1438.54071,0.00046,0.5884,1.00E-05,1.006,0.107,3470,43.546,5 6,V shaped.,2019-07-24 14:53:22+0000,2020-10-07 22:47:55+0000
qlp,gaia-dr2,279999655,959.01,1,,PC,FP,114.01246,4.715091,10.631,0.018,10.847,0.012,1492.69541,0.00037,1.54104,4.00E-05,1.686,0.046,30644.8,1087.08,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,5109298,960.01,1,,PC,,107.598109,-5.432662,10.67,0.012,10.584,0.011,1491.79665,0.00577,1.6221,0.00071,2.428,0.687,2310,8.41618,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,265077027,961.01,1,,PC,FP,127.178386,4.038537,10.624,0.018,11.459,0.021,1496.16829,0.00121,4.79586,0.00067,2.132,0.11,26891.1,952.147,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,141776043,962.01,1,,PC,FP,117.71258,-21.015654,10.618,0.023,11.753,0.02,1493.35787,0.00223,4.06269,0.00071,4.299,0.179,4210,784.296,7,V shaped and maybe odd even difference,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,25799609,963.01,1,,PC,,119.149295,-0.772896,10.641,0.006,10.997,0.017,1501.3115,0.00137,11.10934,0.00111,4.439,0.564,6220,1.7216,7,two stars on same TESS pixel,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,179155220,964.01,1,,PC,FP,109.106926,-8.329398,10.609,0.018,11.468,0.026,1491.88882,0.00059,0.60274,2.00E-05,1.834,0.017,16763.6,469.962,7,short period and V-shaped,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,179159972,965.01,1,,PC,FP,109.056363,-9.893698,10.564,0.019,11.099,0.012,1491.95227,0.00378,1.37101,0.00035,2.379,0.432,1561.43,58.7673,7,check TIC 179159990,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,178367144,966.01,1,966 b,PC,KP,123.392307,-1.982774,10.557,0.006,10.655,0.009,1492.88976,0.00039,3.4093,0.00011,3.12,0.061,17880,1.26923,7,WASP-180 A b; near neighbor TIC 178367145,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,445586472,967.01,1,,PC,,117.084155,-57.236349,10.57,0.006,11.134,0.01,1492.91351,0.00311,1.73838,0.0001,2.359,0.287,770,0.946939,7 8 9 10,need to check 445581470,2019-07-24 15:58:33+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,453209605,968.01,1,,PC,FP,116.91434,11.980818,10.514,0.018,11.161,0.014,1493.61746,0.00238,2.80944,0.0006,3.151,0.205,1606.43,1.35648,7,no planet radius estimate because no stellar radius estimate but star is likely to be evolved so planet likely to be large.,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,280437559,969.01,1,,PC,,115.136833,2.098923,10.542,0.006,11.646,0.031,1493.34229,0.00169,1.82401,0.00026,1.427,0.266,1880,2.6677,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,174599051,970.01,1,,PC,,114.699247,-39.135484,10.525,0.006,11.384,0.026,1496.14662,0.00754,4.99682,0.00406,4.08,0.704,1010,2.79069,7 8,v-shaped; star is evolved,2019-07-24 15:58:33+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,177722855,971.01,1,,PC,,107.421556,-11.32895,10.522,0.006,11.168,0.013,1492.2665,0.00555,2.38933,0.00116,4.832,0.61,660,1.02716,7,shoulders on ingress and egress,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,125894957,972.01,1,,PC,FP,115.280399,-26.070953,10.548,0.015,11.455,0.206,1493.15026,0.00337,2.67425,0.00073,3.779,0.919,1920,9.83619,7,BEB or diluted planet; almost exactly same aperture for 125894951; TFOP FP,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,409459226,973.01,1,,PC,FP,109.950325,-11.942696,10.582,0.012,13.69,0.103,1491.82839,0.00395,1.27997,0.00041,2.425,0.265,790,0.856405,7,BEB or diluted planet; multiple stars in the aperture; blended; centroid shift; giant star; TFOP FP,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,333821572,974.01,1,,PC,,116.274909,-17.175112,10.434,0.006,10.497,0.006,1492.92248,0.00308,2.82537,0.00063,2.52,0.336,2090,2.3856,7,PC; V-shaped planet; possible jupiter-size; exofop: teff 8102 K; R=2.1 Rsolar,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,133654092,975.01,1,,PC,FP,121.185133,-41.559825,10.392,0.018,13.743,0.092,1493.1271,0.00456,1.97353,0.00065,2.169,0.231,867.428,1.76394,7,Diluted Planet or BEB; matches with 133654087; neighbor has a 5000ppm deep eclipse; but no centroid shift or difference image offset; target's Gaia parallax 0.17 +/- 0.05 mas; no radius estimate but likely evolved; will not be reobserved; needs followup to confirm host,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,347098457,976.01,1,,PC,,117.470244,-16.023424,10.486,0.012,11.465,0.022,1492.97337,0.00257,3.14948,0.00059,2.542,0.41,1870,71.6233,7,star is a giant; could be on 347098484,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,268371979,977.01,1,,PC,FP,105.063064,-2.347464,10.376,0.018,11.622,0.024,1492.39581,0.00552,2.78102,0.00103,1.657,0.263,748.64,3.11544,7,TFOP EB; Gaia suggests the star is evolved based on parallax and Teff,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,73038411,978.01,1,,PC,,120.204129,-2.010775,10.339,0.006,10.585,0.009,1502.77986,0.0011,13.1,,4.828,0.159,6440,2.14815,7,BEB or diluted planet; could be on 73038410 (deep eclipse on that neighbour),2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,5772442,979.01,1,,PC,FP,111.766566,-7.129632,10.296,0.018,10.715,0.009,1492.50181,0.00278,1.10578,0.00022,1.87,0.207,672.523,0.968288,7,Saturn-sized; Slight centroid shift; potentially blended (BEB or diluted planet); need SG1 to check,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,93594834,980.01,1,,PC,,114.420869,-7.336594,10.314,0.006,10.926,0.012,1491.8681,0.00772,1.33476,0.00055,2.915,0.38,540,1.06273,7,Low priority; questionable transit shape; might be stellar variability / noise,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,127476180,981.01,1,,PC,,117.113327,-28.204882,10.296,0.006,10.605,0.006,1492.61686,0.00429,1.60374,0.0005,2.104,0.289,850,1.36141,7,Low priority as it might be stellar variability; might be hard to follow-up for SG1 and SG2,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,177126182,982.01,1,,PC,,106.405066,-11.979846,10.307,0.022,10.581,0.01,1497.37581,0.00407,6.30607,0.0029,3.794,0.3,1640,1.60354,7,Potentially Jupiter-sized planet around 2.31 Rsun star (stellar radius from Exo-FOP); centroid shift in X direction; potential blend (BEB or diluted planet); needs SG1 follow-up,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,148659924,983.01,1,,PC,FP,114.864438,-32.903786,10.256,0.034,10.235,0.006,1497.22031,0.00325,7.3846,0.00162,4.795,0.939,2456.67,8.53928,7,Jupiter sized planet around large star (2.35 Rsun from Exo-FOP); period could be wrong; potentially 2x period,2019-07-24 15:58:33+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,33091633,984.01,1,,PC,FP,104.875922,-4.812187,10.215,0.019,10.563,0.008,1495.71336,0.00121,7.52118,0.00097,6.133,0.189,50623.3,2361.74,7,planet radius mass and Teff are inconsistent.,2019-07-24 15:58:33+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,425220920,985.01,1,,PC,FP,111.643954,7.016344,10.201,0.018,10.798,0.01,1494.52201,0.00152,8.76905,0.00107,3.504,0.217,14361,810.349,7,period might be twice,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,320536216,986.01,1,,PC,FP,120.105485,10.343872,10.171,0.02,10.256,0.008,1491.94042,0.00063,0.54771,3.00E-05,1.113,0.037,8268.78,562.269,7,V shaped,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,52548453,987.01,1,,PC,FP,100.925682,-30.492019,10.169,0.019,10.727,0.007,1495.94244,0.00101,5.21517,0.00061,5.655,0.133,4593.85,0.361761,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,113553629,988.01,1,,PC,FP,113.424048,-30.996072,10.162,0.018,10.602,0.006,1491.91542,0.00613,4.30438,0.00248,3.037,0.41,672.002,2.50426,7,marginal signal; crowded field,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,207277638,989.01,1,,PC,FP,110.506561,10.238672,10.103,0.019,10.242,0.006,1494.67675,0.00634,3.12154,0.00216,1.393,0.465,639.824,8.09933,7,variability; marginal signal; there might be other transit events,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,88684250,990.01,1,,PC,,121.91357,-5.770071,10.1,0.007,10.195,0.006,1494.73416,0.00152,4.58776,0.0006,4.563,0.305,3870,1.40035,7,ephemerides match to M dwarf 88684237 where Rp=7.9,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,7561203,991.01,1,,PC,,114.34618,-11.151299,10.114,0.009,10.058,0.005,1491.8825,0.00215,2.48454,0.00042,1.628,0.273,1190,2.1783,7,may also be on 7561200,2019-07-24 15:58:33+0000,2020-10-07 22:47:57+0000
qlp,gaia-dr2,108835813,992.01,1,,PC,FP,112.616718,-26.080666,10.057,0.019,10.054,0.004,1494.06581,0.00827,4.76516,0.00348,2.892,0.561,647.689,2.72142,7,3 stars in central pixel,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,259353953,993.01,1,,PC,,113.960884,-15.499433,10.063,0.006,10.219,0.005,1493.0556,0.00227,1.46027,0.00028,1.053,0.374,990,18.8487,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,93963408,994.01,1,,PC,,115.046365,-9.084259,10.027,0.006,10.09,0.005,1493.11507,0.00581,2.40057,0.00103,3.022,0.919,620,4.66155,7,low priority; no radius,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,317951248,995.01,1,,PC,FP,110.811418,5.562895,9.98,0.018,11.249,0.02,1493.5283,0.00264,3.4438,0.00066,2.572,0.247,7260.75,727.389,7,TFOP NEB; impact param >1 with not a great fit to transit shape,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,142918609,996.01,1,,PC,FP,119.349966,-19.516031,9.793,0.006,10.097,0.004,1494.77797,0.00213,14.5378,,6.826,0.499,4040,10.7344,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,tic8,341729521,997.01,1,,PC,FP,121.319901,-59.579787,9.773,0.006,10.513,0.007,1498.13368,0.00038,8.41457,0.00034,3.563,0.04,19660,759.605,4 7 8 9 10,check 341729509,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,54390047,998.01,1,,PC,,118.319563,-14.218815,9.695,0.006,9.828,0.005,1492.59241,0.00562,0.94083,0.00043,1.432,0.276,340,1.35093,7,marginal,2019-07-24 15:58:33+0000,2020-10-07 22:47:57+0000
qlp,tic8,341186896,999.01,1,,PC,FP,118.864226,-58.222113,9.617,0.006,10.13,0.005,1493.16735,0.00084,1.50795,0.00003,3.012,0.341,1610,1.38,7 8 9 10,centroid offset; likely blended EB,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,50365310,1000.01,1,,PC,,112.357734,-12.69596,9.604,0.013,9.602,0.004,1493.38398,0.00387,2.17153,0.00068,1.937,0.23,720,1.40612,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,88863718,1001.01,1,,PC,,122.580487,-5.513785,9.423,0.006,9.769,0.004,1492.83893,0.00356,1.93217,0.00054,3.447,0.243,980,0.698388,7,V-shaped,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,124709665,1002.01,1,,PC,,104.726972,-10.580445,9.3,0.058,9.442,0.005,1492.60156,0.00113,1.86722,0.00016,1.926,0.122,1630,708.41,7,FP; TICv8 parameters suggest a giant star; ExoFOP Rs = 2.1 Rsun; likely EB or NEB,2019-07-24 15:58:33+0000,2020-10-16 13:30:25+0000
qlp,gaia-dr2,106997505,1003.01,1,,PC,FP,110.55994,-25.207001,9.179,0.019,10.059,0.003,1493.3957,0.00535,2.74323,0.00108,3.167,0.642,383.41,0.781988,7,No Gaia DR2 radius but might be evolved so transiting object might be too big;,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,238597883,1004.01,1,,PC,,122.178224,-48.802851,9.136,0.006,9.266,0.003,1493.51196,0.00653,3.57491,0.00146,2.576,0.346,500,1.07966,7 9,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,169904935,1005.01,1,,PC,FP,120.704887,-11.101332,9.085,0.019,9.603,0.005,1492.5552,0.00106,4.55072,0.00033,2.599,0.284,3620,2.1771,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,156115721,1006.01,1,,PC,,124.35938,-27.273492,9.239,0.006,9.9,0.003,1493.67736,0.00254,2.50443,0.0005,3.185,0.615,1250,2.41997,7 8,Two stars within a TESS pixel,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,65212867,1007.01,1,,PC,,112.752391,-4.463374,8.878,0.006,9.374,0.003,1492.04102,0.00107,6.99823,0.00058,4.314,0.471,2820,0.759823,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,440801822,1008.01,1,,PC,FP,109.382945,13.395211,8.769,0.035,9.264,0.002,1492.52135,0.00579,2.04936,0.00105,2.234,0.401,249.5,0.564034,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,107782586,1009.01,1,,PC,,111.66786,-24.462132,8.433,0.028,8.289,0.003,1492.25285,0.00166,1.96022,0.00026,1.611,0.359,1420,31.2109,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,139853601,1010.01,1,,PC,,112.294008,-21.832931,8.451,0.006,8.359,0.003,1492.25806,0.00118,0.68088,6.00E-05,1.458,0.036,1580,157.194,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,114018671,1011.01,1,,PC,,113.984018,-32.841418,8.239,0.006,8.94,0.03,1492.44438,0.0073,2.46992,0.00137,2.151,0.387,200,0.816388,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,427508467,1012.01,1,,PC,,117.095298,6.785064,8.127,0.006,8.18,0.03,1492.10434,0.00077,0.88425,4.00E-05,1.657,0.052,1760,78.5863,7,,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,97700520,1013.01,1,,PC,,107.286083,-31.933554,7.609,0.006,7.49,0.03,1494.36798,0.00107,5.4298,0.0005,3.779,0.13,15610,501.159,7,hot star; transiting object might be too big; Gaia DR2 delta r mag for 97700562 = 8 mag,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,96246348,1014.01,1,,PC,,103.561446,-34.222829,7.538,0.02,7.33,0.03,1469.02999,0.00108,1.4094,5.00E-05,0.882,0.068,2840,2.60824,6 7,Might be diluted; SG1 to check,2019-07-24 15:58:33+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,155044736,1015.01,1,,PC,,122.895957,-27.971819,10.707,0.008,11.618,0.025,1493.08067,0.00523,1.37259,0.00036,1.794,0.294,730,2.02629,7 8,,2019-04-01 16:51:56+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,175310067,1016.01,1,,PC,,116.11082,-36.098335,10.626,0.006,11.053,0.023,1502.26383,0.00249,12.70907,0.00065,7.046,0.357,3940,507.85,7 8,,2019-04-01 16:52:03+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,182943944,1017.01,1,,PC,FP,124.726506,-37.783281,10.591,0.019,11.201,0.01,1518.96536,0.00137,1.10422,0.00013,2.37,0.062,14177.7,843.788,8,possibly off target to N,2019-07-24 17:08:12+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,291555748,1018.01,1,,PC,,111.716073,-50.266617,10.625,0.006,11.12,0.012,1492.78078,0.00073,4.95912,0.00016,2.509,0.13,7440,197.962,7 8 9,,2019-04-01 16:52:01+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,341420329,1019.01,1,,PC,,120.148082,-54.878563,10.635,0.006,10.891,0.008,1494.43614,0.00025,5.23416,6.00E-05,3.544,0.142,22240,3.34354,7 8 9,large,2019-07-24 17:08:12+0000,2020-10-07 22:47:58+0000
qlp,gaia-dr2,140706664,1020.01,1,,PC,FP,128.382031,-43.828433,10.559,0.019,10.622,0.008,1521.29108,0.00241,3.28892,0.00066,3.793,0.202,10518.9,530.608,8,slightly V shaped; possibly off target to N,2019-07-24 17:08:12+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,143994283,1021.01,1,,PC,FP,119.300755,-42.999065,10.516,0.018,10.898,0.008,1492.90429,0.00426,1.90879,0.00035,1.909,0.231,618.482,1.43774,8,,2019-07-24 17:08:12+0000,2020-10-07 22:47:59+0000
qlp,gaia-dr2,47384844,1022.01,1,,PC,,162.96496,-5.788634,8.691,0.019,9.19,0.002,1547.448,0.00834,3.09574,0.00677,4.475,1.196,380,,9,low SNR; could be instrument noise,2019-06-04 14:32:44+0000,2020-10-07 22:48:04+0000
qlp,gaia-dr2,238374636,1023.01,1,,PC,FP,120.837856,-51.345744,9.651,0.02,10.419,0.007,1493.2055,0.00061,1.3238,2.00E-05,3.162,0.024,3450,221.188,9,,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,tic8,141482386,1024.01,1,,PC,,86.820698,-72.42266,10.081,0.006,10.998,0.042,1339.72276,0.00592,18.01633,0.00054,2.479,0.423,610,1.64707,1 2 4 5 6 7 8 9 10 11 12,depth-aperture correlation; centroid image towards SW in past QLP sectors; v-shaped transits,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,297967252,1025.01,1,,PC,,142.521291,-51.517162,5.532,0.006,5.45,0.03,1545.14728,0.00122,9.68337,0.00093,2.353,0.084,3950,519.29,9 10,probably an EB,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,388624270,1026.01,1,,PC,,125.434306,-51.759415,9.914,0.006,10.66,0.008,1528.41766,0.00143,,,7.841,0.388,8060,62.509,8 9,single planet transit event; or 1 primary event followed up by a couple of secondaries.,2019-06-11 14:45:00+0000,2020-10-07 22:48:06+0000
qlp,gaia-dr2,20318757,1027.01,1,,PC,,167.133708,-29.653191,10.21,0.006,11.308,0.046,1547.16357,0.00324,3.28627,0.00084,1.815,0.461,1480,5.98746,9,,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,tic8,447283466,1028.01,1,,PC,FP,157.098124,-51.705263,7.906,0.006,8.9,0.03,1544.48066,0.00412,1.01606,0.00034,2.843,0.278,240,0.375709,9 10,crowded; need SG1 to check neighbors,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,374908020,1029.01,1,,PC,FP,88.73909,-65.958839,6.841,,,,1365.89313,0.00096,36.22214,0.00046,5.107,0.188,7170,228.173,9 2,GAIA DR2: Teff = 6109 K; R = 1.091 R_solar; the planet is probably jupiter size,2019-06-11 14:45:03+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,464296022,1030.01,1,,PC,FP,155.83167,-57.590366,9.496,0.018,10.417,0.008,1551.32747,0.00132,12.12369,0.00076,4.849,0.211,6142.77,1221.98,10 9,Looks like a ~12 day transit candidate blended with a ~1.5 day EB/variability; need SG1 to check neighbors,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,304021498,1031.01,1,,PC,,140.884154,-67.026019,9.732,0.006,10.309,0.006,1547.38224,0.00245,5.65293,0.00037,2.928,0.325,1180,1.16001,9 10 11,2 stars with one pixel separation (304021495),2019-06-25 15:58:39+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,146589986,1032.01,1,,PC,,159.221594,-42.541666,9.761,0.006,9.762,0.004,1547.45463,0.00221,5.66314,0.00116,3.748,0.202,3650,1.68083,9 10,need SG1 to check 146589990; still a planet if it's on *990,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,149601557,1033.01,1,,PC,,87.282508,-60.498533,10.016,0.006,10.508,0.006,1338.07187,0.00381,29.01628,0.00062,6.015,0.737,1370,2.06224,1 2 3 4 5 6 7 8 9 10 11 12 13,the first two transit got de-trended badly; don't trust odd/even. The transit appears consistently,2019-06-11 14:45:00+0000,2020-10-13 17:10:59+0000
qlp,gaia-dr2,400595342,1034.01,1,,PC,,134.441783,-49.000596,9.817,0.006,9.88,0.004,1518.81066,0.00684,3.64222,0.00093,2.757,0.57,510,2.07009,8 9,need SG1 to check 400595381; likely BEB,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,361413119,1035.01,1,,PC,,144.150359,-61.583255,10.113,0.006,10.98,0.01,1545.78502,0.00141,6.07484,0.00075,2.324,0.315,5410,17.1066,9 10,heartbeat signal is a blend; otherwise it's fine.,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,146172354,1036.01,1,,PC,,157.867048,-42.2402,10.286,0.006,10.973,0.007,1548.03403,0.00186,3.78031,0.00054,3.188,0.392,2850,2.1395,9,need SG1 to check the other two stars in the same pixel,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,363260203,1037.01,1,,PC,,147.385361,-63.306525,9.021,0.006,9.098,0.003,1544.66679,0.00691,1.20262,0.00056,1.915,0.488,370,2.10192,9 11,probably V?,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,90544017,1038.01,1,,PC,FP,128.454778,-49.940393,8.68,0.019,8.813,0.003,1519.04538,0.0044,3.22374,0.00044,2.248,0.718,570,1.96368,9,crowded,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,461867584,1039.01,1,,PC,,149.688599,-58.76047,8.548,0.6,9.538,0.004,1546.05307,0.00083,4.42045,0.00013,4.38,0.446,5980,1.38188,9 10,Transit object might be too big bc star is hot but there is no estimate of the stellar radius,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,tic8,310483807,1040.01,1,,PC,FP,128.614316,-61.488291,8.385,0.006,8.44,0.03,1520.65674,0.00497,2.55555,0.00045,1.566,0.375,340,1.37224,8 9 10,crowded; hot star,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,tic8,385624852,1041.01,1,,PC,FP,138.402359,-55.197971,8.098,0.006,8.211,0.002,1547.34798,0.00048,8.30792,0.00037,3.228,0.089,8350,160.238,9 10,Large object likely an EB; period could be double,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,360286627,1042.01,1,,PC,,141.975319,-61.330054,9.718,0.006,9.778,0.005,1544.45463,0.00204,0.7581,6.00E-05,1.065,0.13,780,1.21254,10,check neighbors; likely EB or BEB (V-shaped and very short period),2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,90448944,1043.01,1,,PC,,128.302386,-52.714266,9.572,0.006,10.017,0.004,1518.26924,0.00459,1.44095,0.00021,2.107,0.513,490,1.33332,8 9,,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,463402815,1044.01,1,,PC,,153.811022,-58.766262,9.81,0.022,10.39,0.006,1544.59785,0.00116,1.0086,4.00E-05,1.597,0.069,2610,781.548,9 10,CCDM J10152-5846AB so object might be part of a known visual binary,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,54044474,1045.01,1,,PC,FP,159.887888,-32.511956,9.619,0.018,9.964,0.004,1545.92248,0.00053,3.70426,0.00015,4.08,0.059,7440,0.486076,9,,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,gaia-dr2,309787037,1046.01,1,,PC,,126.419482,-60.907471,10.012,0.006,10.327,0.006,1518.85187,0.00232,1.30427,8.00E-05,1.607,0.248,950,1.09538,8 9 10,There is a fainter star half a TESS pixel away,2019-07-24 18:44:12+0000,2020-10-07 22:47:59+0000
qlp,tic8,370745311,1047.01,1,,PC,FP,144.581933,-67.505201,10.236,0.006,11.095,0.011,1544.79061,0.00092,0.62627,2.00E-05,0.666,0.169,1880,68.5212,9 10 11,Check 2 minute data for odd even,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
qlp,tic8,384549882,1048.01,1,,PC,FP,136.527784,-54.903953,8.802,0.006,8.76,0.03,1518.376,0.00075,0.30412,1.00E-05,0.748,0.1,1330,3.83107,8 9 10,probably EB,2019-07-24 18:44:12+0000,2020-10-07 22:48:03+0000
spoc,tic7,16288184,1049.01,1,1049 b,KP,KP,253.768883,-28.710566,11.02,0.018,11.602,0.034,1626.800788,0.000869,2.180764,0.000122,2.941969,0.052856,18115.78278,663.21625,12,K2-237 b,2019-07-15 19:20:04+0000,2020-10-07 22:48:05+0000
spoc,tic7,66818296,1050.01,1,1050 b,KP,KP,239.962303,-28.061737,11,0.019,11.588,0.015,1627.126221,0.000584,3.735285,0.000148,4.295874,0.035565,17207.56637,133.54828,12,WASP-17 b,2019-07-15 19:20:05+0000,2020-10-07 22:48:05+0000
spoc,tic7,259863352,1051.01,1,,PC,,40.363762,-71.462488,7.089,0.017,7.76,0.03,1657.736625,0.007425,21.701669,0.009532,8.267642,0.508898,211.656733,25.132692,13,Potential level one target around bright star,2019-08-16 20:20:45+0000,2020-10-07 22:48:08+0000
spoc,tic7,317060587,1052.01,1,,PC,,337.511335,-75.646568,9.022,0.018,9.511,0.003,1332.941229,0.003592,9.139804,0.002737,3.091294,0.828132,358.41578,56.99916,13 1,Low priority; similar epoch and period from sector 1,2019-08-16 20:20:47+0000,2020-10-07 22:47:50+0000
spoc,tic7,112395568,1053.01,1,,PC,FP,290.977258,-33.351447,8.837,0.017,9.62,0.03,1657.999179,0.001553,5.742625,0.000621,2.860293,0.230499,1105.760867,87.92673,13,Crowded field,2019-08-16 20:20:42+0000,2020-10-07 22:48:08+0000
spoc,tic7,366989877,1054.01,1,,PC,,302.114169,-54.317466,8.407,0.017,8.95,0.03,1664.973031,0.002548,15.50529,0.003586,5.092786,0.399104,623.09228,39.131664,13,Potential level one candidate; check neighbor 366989874,2019-08-16 20:20:48+0000,2020-10-07 22:48:08+0000
spoc,tic7,320004517,1055.01,1,,PC,,293.285757,-54.53236,8.065,0.018,8.67,0.03,1661.062842,0.001217,17.471139,0.001692,4.319798,0.186523,1258.553171,52.181797,13,Potential level one candidate; two transits may have some odd-even,2019-08-16 20:20:47+0000,2020-10-07 22:48:08+0000
spoc,tic7,421894914,1056.01,1,,PC,,339.258393,-76.917508,9.667,0.018,10.171,0.004,1326.070834,0.00215,5.307589,6.00E-05,2.561828,0.761283,387.441542,57.228786,13 1,Potential level one candidate; small centroid offset,2019-08-16 20:20:50+0000,2020-10-07 22:47:50+0000
spoc,tic7,323132914,1057.01,1,,PC,,127.994223,-78.407425,9.372,0.018,10.01,0.005,1607.346903,0.00312,51.164822,0.004451,6.254958,0.437893,968.313429,59.173695,10 11 12 13,Possible scattered light; small potentially level one candidate,2019-08-16 20:20:47+0000,2020-10-07 22:48:08+0000
spoc,tic7,31553893,1058.01,1,,PC,,288.911747,-31.790767,9.337,0.017,10.09,0.007,1663.023442,0.003673,11.112686,0.005253,4.956529,0.533981,793.967752,100.12719,13,Gaia sets the stellar radius to be larger than 3.191,2019-08-16 20:20:41+0000,2020-10-07 22:48:08+0000
spoc,tic7,380783252,1059.01,1,,PC,,269.714483,-60.921842,9.801,0.037,10.535,0.007,1660.541059,0.000406,9.449544,0.000281,2.171769,0.043131,24877.55502,448.01566,13,,2019-08-16 20:20:49+0000,2020-10-07 22:48:08+0000
spoc,tic7,101230735,1060.01,1,,PC,,299.290973,-48.934438,9.628,0.019,10.342,0.006,1653.965927,0.002671,2.068731,0.000319,0.920059,0.427225,545.986561,84.6388,13,Potential level one candidate,2019-08-16 20:20:42+0000,2020-10-07 22:48:08+0000
spoc,tic7,253990973,1061.01,1,,PC,FP,284.688764,-41.242164,9.695,0.019,10.366,0.006,1654.253249,0.003078,0.540933,0.000107,1.674337,0.329757,257.347459,27.641214,13,Likely stellar variability but it is a potential level one candidate,2019-08-16 20:20:44+0000,2020-10-07 22:48:08+0000
spoc,tic7,299799658,1062.01,1,,PC,,38.118696,-78.023804,9.438,0.018,10.249,0.005,1325.426435,0.001386,4.115225,0.000732,1.078386,0.667149,698.592304,112.8708,1 13,Potential level one candidate,2019-08-16 20:20:47+0000,2020-10-07 22:48:08+0000
spoc,tic7,406976746,1063.01,1,,PC,,230.558499,-83.056151,9.024,0.019,9.8,0.004,1629.394861,0.002164,10.065295,0.001624,2.024974,0.425045,788.713745,69.64562,13 12,Potential level one candidate,2019-08-16 20:20:49+0000,2020-10-07 22:48:05+0000
spoc,tic7,79748331,1064.01,1,,PC,,296.00392,-47.561604,9.928,0.018,10.938,0.046,1656.669627,0.002455,6.441821,0.00129,1.931294,0.481463,1201.255078,12.23624,13,possible multi,2019-08-16 20:20:42+0000,2020-10-07 22:48:06+0000
spoc,tic7,79748331,1064.02,2,,PC,,296.00392,-47.561604,9.928,0.018,10.938,0.046,1664.490925,0.002692,12.226323,0.003775,2.222648,0.562061,1288.83933,142.518,13,Potential level one candidate,2019-08-16 20:20:42+0000,2020-10-07 22:48:12+0000
spoc,tic7,7088246,1065.01,1,1065 b,KP,KP,286.366701,-50.067352,13.227,0.018,13.84,0.069,1654.347994,0.002094,2.160344,0.000276,1.828854,0.14481,19357.99299,1487.6189,13,HATS-23 b,2019-08-16 20:20:41+0000,2020-10-07 22:48:08+0000
spoc,tic7,201604954,1066.01,1,1066 b,KP,KP,285.096424,-54.893194,11.906,0.019,12.62,0.057,1657.832537,0.001239,4.606184,0.000392,3.121643,0.078877,13793.03487,1031.5532,13,HATS-29 b,2019-08-16 20:20:44+0000,2020-10-07 22:48:08+0000
spoc,tic7,201642601,1067.01,1,1067 b,PC,KP,288.671926,-59.579399,13.084,0.018,14.226,0.206,1656.989652,0.001213,3.131959,0.000401,2.334155,0.160664,13437.08901,523.64075,13,HATS-48 A b,2019-08-16 20:20:44+0000,2020-10-07 22:48:08+0000
spoc,tic7,6663331,1068.01,1,1068 b,KP,KP,284.399685,-49.13847,13.217,0.04,13.981,0.092,1656.633231,0.001251,3.180362,0.000247,2.111521,0.106258,21192.46332,682.47424,13,HATS-28 b,2019-08-16 20:20:41+0000,2020-10-07 22:48:08+0000
spoc,tic7,31858843,1069.01,1,1069 b,PC,KP,289.479318,-32.859977,10.391,0.018,11.03,0.016,1655.578988,0.000396,2.977692,7.40E-05,3.08003,0.024719,17769.65165,144.52217,13,WASP-123 b,2019-08-16 20:20:41+0000,2020-10-07 22:48:07+0000
spoc,tic8,31858844,1070.01,1,,PC,FP,289.478676,-32.86113,11.392,0,17.1348,0.0701,1655.579241,0.000532,2.977615,9.80E-05,3.25697,0.030226,43218.11168,416.72778,13,triggered by nearby event on 31858843 (WASP-123b),2019-08-16 20:20:41+0000,2020-10-07 22:48:07+0000
spoc,tic7,120247528,1071.01,1,1071 b,PC,KP,280.184422,-58.459248,11.528,0.017,12.219,0.046,1655.395924,0.001083,3.553814,0.000237,2.056578,0.048296,9979.266691,279.5894,13,Previously-known planet,2019-08-16 20:20:42+0000,2020-10-07 22:48:08+0000
spoc,tic7,140830390,1072.01,1,,PC,,75.627275,-72.914136,11.627,0.017,12.388,0.057,1659.684361,0.00219,12.836241,0.002929,9.674977,0.189646,9979.132167,274.2122,13,Possible secondary,2019-08-16 20:20:43+0000,2020-10-07 22:48:03+0000
spoc,tic7,158297421,1073.01,1,1073 b,PC,CP,287.484401,-49.664963,13.583,0.018,14.602,0.069,1655.9586,0.001929,3.92318,0.000458,1.8313799,0.102916,36737.40751,1787.5328,13,HATS-47 b,2019-08-16 20:20:43+0000,2020-10-07 22:48:08+0000
spoc,tic7,327301957,1074.01,1,,PC,,310.760836,-72.01043,10.562,0.018,11.217,0.014,1662.652196,0.005474,13.925997,0.007779,4.475409,0.470037,1550.68887,142.72304,13,possible L1 candidate,2019-08-16 20:20:47+0000,2020-10-07 22:48:08+0000
spoc,tic7,351601843,1075.01,1,,PC,,309.972306,-65.449409,11.074,0.018,12.615,0.069,1654.251386,0.001691,0.604763,6.30E-05,1.063609,0.315617,968.46055,85.29321,13,Possible stellar variability,2019-08-16 20:20:48+0000,2020-10-07 22:48:08+0000
spoc,tic7,360742636,1076.01,1,1076 b,KP,KP,294.633633,-55.330097,11.214,0.018,11.91,0.035,1654.163363,0.000358,2.549553,5.20E-05,2.598449,0.026225,15944.37317,119.39357,13,HATS-33 b,2019-08-16 20:20:48+0000,2020-10-07 22:48:08+0000
spoc,tic7,369960846,1077.01,1,,PC,,173.812945,-88.096268,13.389,0.018,14.349,0.114,1654.106761,0.001087,1.606295,0.000101,1.974814,0.087728,18133.39472,473.97668,13,TOI 1077 under investigation no observing notes ,2019-08-16 20:20:48+0000,2020-10-07 22:48:08+0000
spoc,tic7,370133522,1078.01,1,,PC,,306.9254,-56.4573,10.281,0.059,12.68,0.2,1654.105559,0.000752,0.518224,2.50E-05,0.718441,0.227664,847.714651,62.32479,13,Potential level one candidate,2019-08-16 20:20:48+0000,2020-10-07 22:48:08+0000
spoc,tic7,379240073,1079.01,1,,PC,,283.119462,-55.387918,13.056,0.021,13.648,0.126,1656.382756,0.003137,3.164147,0.000607,1.598864,0.30807,7491.851204,654.3037,13,Could be blended,2019-08-16 20:20:49+0000,2020-10-07 22:48:08+0000
spoc,tic7,161032923,1080.01,1,,PC,,276.3702,-52.2143,12.681,0.058,15.349,0.049,1654.060034,0.003036,3.965347,0.000675,0.987454,0.389139,4770.26147,616.8477,13,potential L1 candidate,2019-08-16 20:20:43+0000,2020-10-07 22:48:08+0000
spoc,tic7,253728991,1081.01,1,,PC,,282.140444,-40.111749,11.462,0.018,12.093,0.069,1654.026119,0.002567,2.98278,0.000442,3.109528,0.110696,6136.231662,315.89865,13,,2019-08-16 20:20:44+0000,2020-10-07 22:48:08+0000
spoc,tic7,261108236,1082.01,1,,PC,,83.276016,-80.815658,11.783,0.018,13.217,0.069,1658.778595,0.004294,16.347876,0.006145,3.041276,0.668904,2614.100281,308.90417,13,,2019-08-16 20:20:45+0000,2020-10-07 22:48:08+0000
spoc,tic7,322270620,1083.01,1,,PC,,296.8294,-87.3216,12.075,0.04,14.158,0.027,1666.87004,0.003261,12.958787,0.004661,2.013102,0.440213,3299.743118,397.19385,13,Likely stellar variability,2019-08-16 20:20:47+0000,2020-10-07 22:48:08+0000
spoc,tic7,380589029,1084.01,1,1084 b,KP,KP,268.890685,-61.747309,12.211,0.018,12.915,0.092,1653.974023,0.000425,1.348449,3.30E-05,2.409878,0.030056,19716.18569,184.76152,13,HATS-24 b,2019-08-16 20:20:49+0000,2020-10-07 22:48:08+0000
spoc,tic7,381979901,1085.01,1,,PC,FP,77.605386,-59.535762,11.598,0.018,12.197,0.057,1654.920671,0.001031,3.25423,0.000193,4.767944,0.056567,13504.52543,190.83446,13,Possible secondary,2019-08-16 20:20:49+0000,2020-10-07 22:48:05+0000
spoc,tic7,468148930,1086.01,1,,PC,,305.567047,-88.568464,12.151,0.018,12.897,0.046,1655.293549,0.002648,3.717407,0.000594,5.586155,0.180414,5061.526835,139.35219,13,TOI 1086 under investigation no observing notes; interesting M-shaped transit,2019-08-16 20:20:50+0000,2020-10-07 22:48:08+0000
qlp,tic8,426077080,1087.01,1,,PC,FP,238.00111,-76.49345,9.414,0.006,9.74,0.03,1630.77194,0.0028,9.30992,0.00209,3.464,0.232,2220,1.39456,12,possibly 2x period,2019-08-06 19:30:24+0000,2020-10-07 22:48:05+0000
qlp,tic8,343648136,1088.01,1,,PC,FA,272.311811,-76.300761,10.461,0.006,11.105,0.008,1626.38955,0.00222,1.15395,0.00017,2.236,0.103,1550,1.67219,12 13,possible spot-crossing in transit,2019-08-06 19:30:24+0000,2020-10-07 22:48:05+0000
qlp,tic8,129319156,1089.01,1,,PC,FP,228.843133,-52.885964,10.392,0.01,10.662,0.01,1643.10264,0.00488,4.73703,0.00453,3.902,0.481,2410,1380.87,12,only 1 full transit; could be a single transit with a different period,2019-08-06 19:30:00+0000,2020-10-07 22:48:06+0000
qlp,tic8,361034196,1090.01,1,,PC,FP,242.016222,-68.588821,10.007,0.019,10.394,0.004,1628.96316,0.0022,2.19296,0.0003,4.586,0.079,4933.74,704.212,12,Could be inflated hot Jupiter or Brown Dwarf at a short period,2019-08-06 19:30:00+0000,2020-10-07 22:48:05+0000
qlp,tic8,193413306,1091.01,1,,PC,,222.101171,-56.025866,9.353,0.006,9.71,0.005,1600.17802,0.00372,1.72598,0.00019,4.102,0.217,3290,2.71191,11 12,crowded field; marginal secondary,2019-08-06 19:29:59+0000,2020-10-07 22:48:05+0000
qlp,tic8,387079085,1092.01,1,,PC,FP,217.023374,-64.634195,9.004,0.006,9.496,0.003,1601.38096,0.00061,1.1923,3.00E-05,3.119,0.024,3730,297.774,11 12,v-shaped; possible EB,2019-08-06 19:29:59+0000,2020-10-07 22:48:05+0000
qlp,tic8,382331352,1093.01,1,,PC,FP,215.805294,-63.045964,10.007,0.168,10.07,0.004,1601.33791,0.00465,11.47606,0.00162,6.083,0.44,3050,1149.79,11 12,period could be 2 or 4x,2019-08-06 19:29:59+0000,2020-10-07 22:48:06+0000
qlp,tic8,136274063,1094.01,1,,PC,FP,230.498846,-53.81958,9.981,0.007,10.286,0.006,1640.61443,0.00265,0.59706,0.00023,0.681,0.268,1030,43.2568,12,,2019-08-06 19:29:59+0000,2020-10-07 22:48:05+0000
qlp,tic8,375223080,1095.01,1,,PC,,133.969038,-75.926236,10.429,0.006,10.753,0.008,1572.24339,0.00081,1.48216,3.00E-05,1.8,0.072,1890,0.310559,10 11 12,,2019-08-12 16:22:54+0000,2020-10-07 22:48:05+0000
qlp,tic8,375225453,1096.01,1,,PC,,133.827009,-73.17339,10.11,0.006,10.609,0.006,1571.69901,0.00401,0.92145,7.00E-05,1.418,0.221,370,0.711331,10 11 12,,2019-08-12 16:22:54+0000,2020-10-07 22:48:07+0000
qlp,tic8,360630575,1097.01,1,,PC,,189.776674,-74.573991,8.722,0.006,9.29,0.03,1604.57625,0.00353,9.18757,0.00124,2.343,0.441,510,1.13267,11 12,bright potential L1 candidate,2019-08-12 16:22:54+0000,2020-10-07 22:48:07+0000
spoc,tic7,383390264,1098.01,1,,PC,,192.592205,-88.121055,8.739,0.023,9.23,0.03,1629.907941,0.002149,10.182942,0.000641,2.853988,0.386535,715.178915,71.37839,13 12,uncertainties for period and transit depth likely much larger than reported due to variability,2019-08-16 20:20:49+0000,2020-10-07 22:48:08+0000
spoc,tic7,290348383,1099.01,1,,PC,,328.713617,-77.338017,7.394,0.032,8.23,0.03,1658.789239,0.001028,6.441615,0.000548,1.797168,0.141415,854.541598,57.974663,13,Could be on target star or neighbor,2019-08-16 20:20:46+0000,2020-10-07 22:48:08+0000
qlp,tic8,318608749,1100.01,1,,PC,,9.126146,-83.567072,10.514,0.006,11.049,0.009,1341.91667,0.00563,20.07308,0.00053,4.055,0.417,1230,2.5826,1 13,Could be some multiple of nominal period,2019-08-15 15:39:13+0000,2020-10-07 22:48:07+0000
qlp,tic8,271581073,1101.01,1,,PC,,319.551142,-77.529089,10.589,0.006,11.254,0.01,1655.76348,0.00181,2.66911,0.0003,1.524,0.159,2640,2,13,Check neighbor star; odd-even,2019-08-15 15:39:15+0000,2020-10-07 22:48:07+0000
qlp,tic8,311890977,1102.01,1,,PC,FP,263.003839,-76.857834,10.565,0.006,11.976,0.046,1627.80423,0.00276,6.63371,0.00059,2.122,0.26,1555.34,2.04117,13,Possible aperture-depth correlation,2019-08-15 15:39:15+0000,2020-10-07 22:48:07+0000
qlp,tic8,351603103,1103.01,1,,PC,PC,310.086577,-63.789855,10.56,0.007,11.579,0.057,1655.05235,0.00199,2.94256,0.00036,4.376,0.257,4810,13.2,13,TOI 1103 under investigation no observing notes ,2019-08-15 15:39:13+0000,2020-10-07 22:48:07+0000
qlp,tic8,451599528,1104.01,1,,PC,,279.712799,-85.708956,7.562,0.006,8.11,0.03,1652.14641,0.00095,,,9.161,0.365,5380,362.534,12 13,Single transit,2019-08-15 15:39:15+0000,2020-10-07 22:48:05+0000
qlp,tic8,274151135,1105.01,1,,PC,,146.062544,-89.471552,10.281,0.006,11.329,0.023,1630.65635,0.00367,10.86855,0.00143,2.574,0.721,1261.02,3.84775,13,Level one candidate,2019-08-15 15:39:14+0000,2020-10-07 22:48:07+0000
qlp,tic8,384513078,1106.01,1,,PC,,253.109793,-79.135147,10.072,0.006,10.951,0.011,1630.71937,0.00828,11.1149,0.00295,2.26,0.45,900,3.59699,12 13,,2019-08-15 15:39:13+0000,2020-10-07 22:48:07+0000
qlp,tic8,394561119,1107.01,1,,PC,,155.607575,-82.218882,10.007,0.006,10.553,0.006,1601.98829,0.00043,4.07833,4.00E-05,4.804,0.038,6630,0.071784,11 12 13,,2019-08-15 15:39:15+0000,2020-10-07 22:48:05+0000
qlp,tic8,295599256,1108.01,1,,PC,FP,274.221544,-68.197719,9.941,0.006,10.062,0.004,1655.54872,0.00098,7.14386,0.00054,1.467,0.223,11146.4,53.8514,13,Large,2019-08-15 15:39:15+0000,2020-10-07 22:48:07+0000
qlp,tic8,50309953,1109.01,1,,PC,FP,30.197322,-77.610233,9.791,0.006,10.402,0.007,1329.98161,0.00223,7.04082,7.00E-05,3.249,0.251,1500.16,668.743,13 1,,2019-08-15 15:39:14+0000,2020-10-07 22:48:03+0000
qlp,tic8,446549905,1110.01,1,,PC,FP,286.791797,-58.697213,9.679,0.006,10.136,0.005,1654.60889,0.0009,2.45466,0.00014,2.331,0.243,4220,1.62243,13,TFOP FP; target is on 446549906 (TOI 2107.01),2019-08-15 15:39:14+0000,2020-10-07 22:48:07+0000
qlp,tic8,412014494,1111.01,1,,PC,FP,291.373645,-60.941006,9.387,0.006,9.71,0.03,1663.00191,0.00326,11.46597,0.00315,1.698,0.687,7250,5.73935,13,,2019-08-15 15:39:14+0000,2020-10-07 22:48:07+0000
qlp,tic8,369864738,1112.01,1,,PC,FP,163.629388,-87.2697,9.516,0.006,9.908,0.004,1626.54168,0.00585,2.78186,0.0005,2.456,0.428,490,1.16068,12 13,TFOP FP,2019-08-15 15:39:13+0000,2020-10-07 22:48:07+0000
qlp,tic8,290348382,1113.01,1,,PC,FP,328.705971,-77.336754,9.669,0.007,12.49,0.2,1658.78715,0.00238,6.44049,0.00115,1.854,0.123,7920,7.5416,13,2 stars in the same pixel (290348383),2019-08-15 15:39:14+0000,2020-10-07 22:48:07+0000
qlp,tic8,409934330,1114.01,1,,PC,APC,302.147845,-71.552463,7.912,0.018,7.89,0.03,1655.34848,0.00144,2.48873,0.00023,2.78,0.1,4145.25,2.19218,13,Gaia Rstar=3.577; large candidate,2019-08-16 20:20:50+0000,2020-10-07 22:48:07+0000
qlp,tic8,379286801,1115.01,1,,PC,FP,283.301871,-54.910751,10.526,0.006,10.923,0.01,1658.32747,0.00109,4.45199,0.00035,2.109,0.087,8483.38,2082.29,13,V-shaped and possibly EB,2019-08-15 15:39:14+0000,2020-10-07 22:48:07+0000
spoc,tic7,304100538,1116.01,1,,PC,,27.699812,-75.848748,9.505,0.018,10.24,0.005,1325.662882,0.00273,5.010153,6.40E-05,2.012861,0.263256,432.472981,52.38231,13 1,period could be multiple,2019-08-26 19:21:33+0000,2020-10-07 22:47:50+0000
qlp,tic8,295541511,1117.01,1,,PC,,273.602226,-66.419808,10.405,0.006,11.016,0.023,1656.13252,0.00529,2.2267,0.00075,2.014,0.381,710,2.6396,13,Likely SV,2019-08-15 15:39:15+0000,2020-10-07 22:48:06+0000
qlp,tic8,90919952,1118.01,1,,PC,FP,277.43294,-44.625484,10.508,0.006,11.387,0.034,1660.16316,0.00121,4.13812,0.00036,3.911,0.49,5560,2.56649,13,Likely EB,2019-08-22 14:42:10+0000,2020-10-07 22:48:07+0000
qlp,tic8,261369656,1119.01,1,,PC,FP,292.604696,-46.277949,10.502,0.006,10.937,0.009,1666.52199,0.00188,10.95663,0.00203,3.588,0.259,3830,1477.42,13,,2019-08-22 14:42:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,143257766,1120.01,1,,PC,FP,293.389202,-45.892684,10.406,0.006,10.562,0.009,1656.44854,0.00125,1.66255,0.00013,3.285,0.073,6140,0.848015,13,Could be on neighbor TIC 143257774; has stellar companion TIC 143257770 with equal brightness and stellar mass,2019-08-22 14:42:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,24094603,1121.01,1,,PC,FP,269.648649,-46.065423,10.363,0.022,11.633,0.019,1658.61052,0.00621,4.07611,0.002,2.062,0.503,1454.18,5.36746,13,possibly stellar variability,2019-08-22 14:42:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,304774444,1122.01,1,,PC,FP,281.369452,-52.26282,10.293,0.007,10.811,0.008,1658.77421,0.00423,3.62654,0.00106,3.298,0.319,910,0.920342,13,Likely stellar variability,2019-08-22 14:42:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,469782185,1123.01,1,,PC,FP,292.391616,-37.304016,10.24,0.006,11.154,0.034,1658.04087,0.00026,1.20928,2.00E-05,1.886,0.025,11883.8,825.818,13,Large candidate,2019-08-22 14:42:10+0000,2020-10-07 22:48:07+0000
qlp,tic8,128790976,1124.01,1,,PC,FP,300.212586,-43.982016,7.223,0.006,7.66,0.03,1657.43106,0.00054,3.51874,0.00014,2.739,0.107,5770,743.225,13,Odd/even and likely EB,2019-08-22 14:42:10+0000,2020-10-07 22:48:07+0000
qlp,tic8,80166433,1125.01,1,,PC,,298.287638,-46.370021,8.046,0.006,8.181,0.002,1656.14889,0.00308,1.54602,0.00027,0.852,0.186,405.173,2.85741,13,likely EB; TOI 1125 under investigation no observing notes,2019-08-22 14:42:10+0000,2020-10-07 22:48:07+0000
qlp,tic8,405862830,1126.01,1,,PC,FP,279.062433,-43.620652,10.358,0.006,11.002,0.022,1658.24805,0.00481,1.62652,0.00048,3.355,0.478,975.82,1.32959,13,Possibly stellar variability,2019-08-22 14:42:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,269450900,1127.01,1,,PC,FP,292.195286,-36.00026,7.316,0.006,7.46,0.03,1657.63073,0.00134,2.32439,0.00021,4.453,0.059,2704.18,165.431,13,Possible centroid shift,2019-08-22 14:42:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,425721385,1128.01,1,,PC,FP,289.761699,-43.073984,9.73,0.006,10.27,0.006,1663.15245,0.0055,13.5499,0.00564,1.795,0.72,1180,19.1341,13,,2019-08-22 14:42:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,91576611,1129.01,1,,PC,FP,284.15787,-29.398293,8.782,0.007,9.114,0.003,1659.06927,0.00289,4.43651,0.00101,3.365,0.269,1520,594.271,13,centroid shift; slightly v-shaped transit,2019-08-22 14:42:10+0000,2020-10-07 22:48:07+0000
qlp,tic8,254113311,1130.01,1,1130 c,PC,CP,286.375932,-41.437523,10.143,0.006,11.595,0.026,1657.89786,0.00058,8.3504,0.0004,1.814,0.123,15330,20.5691,13,Part of multi-planet system,2019-08-22 14:42:11+0000,2020-10-07 22:48:06+0000
qlp,tic8,254113311,1130.02,2,1130 b,PC,CP,286.375932,-41.437523,10.143,0.006,11.595,0.026,1658.73805,0.00165,4.06719,0.00056,1.783,0.148,2152.9,1.98461,13,First planet in multi-planet system (TESS-confirmed),2019-09-03 17:42:04+0000,2020-10-07 22:48:12+0000
qlp,tic8,198213332,1131.01,1,,PC,,248.433591,61.718307,9.287,0.006,9.96,0.03,1684.06046,0.0017,0.58603,1.00E-05,0.712,0.062,430,0.617725,14 15 16 17 18 19 24,Possible EB; short period; V-shaped; a/R_s = 1.3;,2019-08-27 16:09:24+0000,2020-10-07 22:48:13+0000
qlp,tic8,267489265,1132.01,1,,PC,FP,298.781337,54.781534,9.229,0.006,9.38,0.003,1683.6794,0.01044,1.55058,0.00112,2.956,0.494,303.895,1.03081,14,TFOP FP,2019-08-27 16:09:23+0000,2020-10-07 22:48:07+0000
qlp,tic8,69997672,1133.01,1,,PC,,294.824105,31.95816,9.115,0.006,9.56,0.003,1684.2349,0.01005,1.80709,0.00123,3.297,1.009,450,2.70834,14,,2019-09-03 15:31:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,122220263,1134.01,1,,PC,FP,290.020843,36.637706,9.036,0.006,9.546,0.003,1688.52795,0.0005,,,7.142,0.098,11740,0.328093,14,Single transit,2019-09-03 15:31:11+0000,2020-10-07 22:48:07+0000
spoc,tic8,154872375,1135.01,1,,PC,,193.395514,85.129473,9.029,0.006,9.54,0.03,1684.152458,0.000273,8.027722,1.10E-05,4.449507,0.024618,5655.259395,50.67281,14 19 20 26,5.5 sigma odd-even,2019-08-27 16:09:24+0000,2020-10-07 22:48:06+0000
qlp,tic8,142276270,1136.01,1,,PC,,192.184889,64.855319,8.936,0.006,9.534,0.003,1686.07233,0.00125,12.51781,0.0001,4.065,0.11,2270,0.346616,22,potential L1 in multi-planet system,2019-08-27 12:09:00+0000,2020-10-07 22:48:13+0000
spoc,tic8,142276270,1136.02,2,,PC,,192.184889,64.855319,8.936,0.006,9.534,0.003,1688.716985,0.002097,6.256742,0.001105,3.472081,0.33029,915.202251,74.03411,14,multi,2019-10-17 00:30:12+0000,2020-10-07 22:48:14+0000
spoc,tic8,142276270,1136.03,3,,PC,,192.184889,64.855319,8.936,0.006,9.534,0.003,1699.385305,0.001956,26.321864,0.002691,5.207008,0.188666,1596.12862,103.22011,14 15,possible multi,2019-11-15 23:57:09+0000,2020-10-07 22:48:14+0000
spoc,tic8,142276270,1136.04,4,,PC,,192.184889,64.855319,8.936,0.006,9.534,0.003,1697.755807,0.00257,18.804756,0.000326,4.591275,0.270919,628.589713,61.713036,14 15 21 22,Outer planet in multi,2020-07-16 04:56:45+0000,2020-10-07 22:48:16+0000
qlp,tic8,89389197,1137.01,1,,PC,,301.177788,30.409921,8.908,0.017,9.857,0.004,1684.62997,0.0027,1.32047,0.00025,1.181,0.193,850,494.057,14,FP; star is a giant; also matched to 1963523488,2019-09-03 15:31:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,110428269,1138.01,1,,PC,FP,291.463077,25.189456,8.906,0.006,8.98,0.03,1684.20504,0.00442,0.64971,0.00018,2.076,0.328,620,1.19044,14,Possibly EB,2019-09-03 15:31:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,202563254,1139.01,1,,PC,,304.034245,31.925658,8.862,0.006,9.009,0.003,1686.57343,0.01273,4.47333,0.00323,5.069,1.865,1130,97.7704,14 15,,2019-09-03 15:31:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,320525204,1140.01,1,,PC,FP,264.961445,56.078978,8.858,0.018,9.434,0.003,1686.34338,0.00075,13.7336,0.00026,2.412,0.107,3741.59,237.99,14 15 16 17 18 19,TFOP FP,2019-08-27 16:09:25+0000,2020-10-07 22:48:06+0000
spoc,tic8,159510109,1141.01,1,,PC,FP,247.535191,80.307479,8.852,0.006,9.329,0.003,1687.597733,0.00097,16.947643,0.00061,7.570903,0.12,11700.79128,0.903426,14 15,False positive; TOI released on secondary of an EB with primary transit visible in multisector data ,2019-08-27 16:09:25+0000,2020-10-07 22:48:06+0000
qlp,tic8,284450803,1142.01,1,,PC,FP,290.708912,56.615447,8.64,0.009,8.812,0.002,1685.25013,0.00085,3.36908,0.0002,2.176,0.156,3704.89,27.0595,14,Likely EB; some synchronization; check 284450770,2019-08-27 16:09:26+0000,2020-10-07 22:48:07+0000
qlp,tic8,160268701,1143.01,1,,PC,FP,182.539366,77.352246,8.633,0.006,9.077,0.002,1694.07875,0.00156,11.19602,0.00096,4.265,0.327,2814.4,170.882,14,TFOPWG FP Retired as SB1,2019-08-27 16:09:26+0000,2020-10-07 22:48:07+0000
spoc,tic8,28230919,1144.01,1,1144 b,KP,KP,297.709364,48.08086,8.508,0.006,9.46,0.03,1687.206117,0.00065,4.887823,0.00025,2.359828,0.035195,4238.701436,34.44461,14 15,HAT-P-11 b,2019-08-27 16:09:25+0000,2020-10-07 22:48:06+0000
qlp,tic8,350995812,1145.01,1,,PC,,291.921383,36.529872,8.501,0.008,7.55,0.03,1685.81643,0.00149,2.97164,0.00034,1.534,0.15,7350,977.734,14,Likely EB,2019-09-03 15:31:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,21755546,1146.01,1,,PC,FP,292.286792,30.297336,8.404,0.006,8.35,0.003,1684.13106,0.00264,0.65957,0.00012,1.546,0.206,773.369,1.12601,14,Could be on neighbor,2019-09-03 15:31:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,288391628,1147.01,1,,PC,FP,266.962183,83.428676,8.365,0.006,8.86,0.002,1692.14224,0.00068,10.92746,8.00E-05,1.928,0.111,4050,14.2982,14 18 19,Too large to be a planet for this period (46 RE from MCMC); TFOP FP,2019-08-27 16:09:23+0000,2020-10-07 22:48:07+0000
spoc,tic8,349827430,1148.01,1,1148 b,KP,KP,161.909796,71.655877,7.918,0.006,8.34,0.03,1684.82189,0.00032,5.55111,0.00014,4.315966,0.048,8593.673655,0.237419,14 20,KELT-24 b,2019-08-27 16:09:25+0000,2020-10-07 22:48:06+0000
qlp,tic8,117789567,1149.01,1,,PC,APC,300.773998,26.892019,7.917,0.028,7.87,0.03,1684.48946,0.00192,2.32063,0.00029,1.331,0.467,1780,23.2874,14,,2019-09-03 15:31:11+0000,2020-10-07 22:48:07+0000
spoc,tic8,16740101,1150.01,1,1150 b,KP,KP,307.859806,39.938824,7.582,0.006,7.55,0.01,1683.445322,0.0011,1.48112,0.0001,3.853192,0.052,7181.553564,0.249011,14 15,KELT-9 b,2019-09-03 15:31:11+0000,2020-10-07 22:48:06+0000
spoc,tic8,69679391,1151.01,1,1151 b,KP,KP,294.661397,31.219227,7.552,0.006,7.59,0.03,1684.314342,0.00024,3.47417,5.00E-05,3.521964,0.03,14411.65661,0.258875,14,KELT 20 b,2019-09-03 15:31:10+0000,2020-10-07 22:48:06+0000
qlp,tic8,237184773,1152.01,1,,PC,FA,283.489831,37.380428,7.4,0.017,7.989,0.019,1684.09087,0.00078,6.5012,3.00E-05,5.453,0.42,2240,0.415066,14 26,TIC 2317184773 is a phantom TIC star; target is on either 1715469662 or 1715469667,2019-09-03 15:31:12+0000,2020-10-07 22:48:07+0000
spoc,tic8,154840461,1153.01,1,,PC,FP,182.692378,85.705086,8.405,0.006,8.773,0.002,1685.5794,0.00119,6.03614,0.0006,0.978,0.221,1633.725155,2.3521,14 19,TFOPWG FP,2019-08-27 16:09:26+0000,2020-10-07 22:48:06+0000
spoc,tic8,459970307,1154.01,1,,PC,,254.924105,64.699109,9.319,0.006,9.955,0.004,1686.67087,0.001932,21.745172,0.000209,4.743018,0.142949,812.792261,57.12183,14 15 16 17 18 19 20 21 22 24 25 26,TOI 1154; under investigation by TFOP,2019-08-27 16:09:26+0000,2020-10-07 22:48:06+0000
qlp,tic8,161450762,1155.01,1,,PC,FP,309.275852,32.471019,9.711,1,,,1683.92594,0.00336,1.32003,0.00037,3.175,0.286,552.468,0.572376,14,Gaia parameters suggest giant star,2019-09-03 15:31:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,117256577,1156.01,1,,PC,FP,300.419315,26.971672,9.703,0.6,11.304,0.011,1684.87662,0.0021,1.68749,0.00025,2.527,0.116,1840.37,433.761,14,,2019-09-03 15:31:12+0000,2020-10-07 22:48:07+0000
qlp,tic8,147576037,1157.01,1,,PC,FP,144.341553,68.458658,9.604,0.011,10.167,0.004,1688.69052,0.00177,13.03351,0.00035,3.034,0.477,2235.61,2.44037,14,Large; possible EB,2019-08-27 16:09:25+0000,2020-10-07 22:48:07+0000
qlp,tic8,379931600,1158.01,1,,PC,FP,293.427333,29.596297,9.597,0.006,10.321,0.034,1685.4338,0.0013,2.92564,0.00029,4.027,0.146,6572.91,752.827,14,Could be on neighbor,2019-09-03 15:31:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,48188920,1159.01,1,,PC,FP,282.420784,48.098946,9.594,0.008,10.074,0.004,1683.94707,0.00363,0.73774,0.0002,0.636,0.331,524.852,91.6082,14,,2019-08-27 16:09:26+0000,2020-10-07 22:48:07+0000
qlp,tic8,89510024,1160.01,1,,PC,,301.317725,30.670696,9.577,1,,,1683.7372,0.00731,2.36549,0.00136,1.772,0.596,490,3.89795,14,,2019-09-03 15:31:10+0000,2020-10-07 22:48:07+0000
spoc,tic8,158324245,1161.01,1,1161 b,KP,KP,286.971198,46.868355,9.567,0.018,9.791,0.023,1683.553818,0.0006,1.763594,6.00E-05,3.249657,0.064,8546.409101,0.27558,14 15, KOI-13 b; spoc is assuming Rs = 1 Rsun in s14s26,2019-08-27 16:09:25+0000,2020-10-07 22:48:13+0000
qlp,tic8,13419950,1162.01,1,,PC,,305.289431,41.46229,9.493,0.018,9.803,0.004,1686.37436,0.00187,7.31781,0.00055,3.441,0.555,2930,5.60129,14 15,Matched to 1969293164,2019-09-03 15:31:12+0000,2020-10-07 22:48:06+0000
qlp,tic8,375542276,1163.01,1,,PC,,294.091745,19.639217,9.418,0.017,9.535,0.004,1684.81185,0.00121,3.07765,0.0002,2.265,0.381,4560,4.46453,14,,2019-09-03 15:31:12+0000,2020-10-07 22:48:06+0000
qlp,tic8,16102323,1164.01,1,,PC,FP,307.336601,37.50858,9.33,0.21,9.4,0.003,1686.75992,0.00092,3.20806,0.00021,2.175,0.078,8629.48,2290.69,14,Could be on neighbor,2019-09-03 15:31:11+0000,2020-10-07 22:48:06+0000
spoc,tic8,458478250,1165.01,1,1165 b,KP,KP,232.146636,66.358762,9.767,0.006,10.308,0.005,1683.911214,5.60E-05,2.255296,2.00E-06,2.280801,0.00452,19190.12653,29.744867,14 15 16 17,KELT-23 A b,2019-08-27 16:09:25+0000,2020-10-07 22:48:06+0000
qlp,tic8,138361973,1166.01,1,,PC,FP,293.764996,37.538931,9.76,0.006,10.27,0.005,1684.93372,0.00596,1.88327,0.00072,2.472,0.285,846.992,1.57182,14,,2019-09-03 15:31:12+0000,2020-10-07 22:48:07+0000
qlp,tic8,232967666,1167.01,1,,PC,FP,198.153216,71.618127,10.387,0.006,10.947,0.009,1689.11633,0.00382,15.196,,1.792,0.678,1970,111.34,19,Period is likely 2x7.6 days,2019-08-27 16:09:25+0000,2020-10-07 22:48:06+0000
qlp,tic8,41330864,1168.01,1,,PC,FP,301.710419,38.431039,10.381,0.006,11.018,0.009,1684.84464,0.00063,2.136,9.00E-05,1.74,0.083,10663.6,1632.85,14,,2019-09-03 15:31:11+0000,2020-10-07 22:48:06+0000
qlp,tic8,302518439,1169.01,1,,PC,PC,134.120051,72.533363,10.379,0.018,10.925,0.007,1687.123,0.00038,6.70742,1.00E-05,2.198,0.049,10830,1804.77,14 26,V-shaped; very large (28.5Re); multiple stars in pixel; TIC 7 phantom star and either on 802647158 or 802647157,2019-08-27 16:09:24+0000,2020-10-07 22:48:07+0000
qlp,tic8,294176967,1170.01,1,,PC,FP,300.805155,52.040865,10.349,0.007,10.461,0.006,1683.48115,0.00364,0.91397,0.0002,1.955,0.187,883.802,1.26527,14,,2019-08-27 16:09:24+0000,2020-10-07 22:48:06+0000
qlp,tic8,101929303,1171.01,1,,PC,FP,299.273844,35.988356,10.307,0.011,10.568,0.007,1684.23414,0.00372,11.18644,0.0046,3.227,0.448,4181.94,2237.73,14,Could be on neighbor,2019-09-03 15:31:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,1717732429,1172.01,1,,PC,FP,282.474534,55.266426,10.302,0.007,10.5869,0.0464,1687.79632,0.00299,7.85694,0.00223,5.935,0.766,19580.4,22.7926,14 19,TFOP FP,2019-08-27 16:09:24+0000,2020-10-07 22:48:07+0000
qlp,tic8,232967440,1173.01,1,,PC,,197.682344,70.76841,10.294,0.006,11.038,0.009,1688.71968,0.00036,7.06423,2.00E-05,2.407,0.185,8740,1.64444,22,,2019-08-27 16:09:26+0000,2020-10-07 22:48:06+0000
qlp,tic8,154089169,1174.01,1,,PC,,209.218133,68.618015,10.255,0.006,10.964,0.01,1690.06319,0.00323,8.95311,0.00026,2.661,0.276,890,1.1198,22,Possible odd-even difference; L1 candidate,2019-08-27 16:09:26+0000,2020-10-07 22:48:06+0000
qlp,tic8,30329585,1175.01,1,,PC,,289.238737,31.323769,10.203,0.006,10.645,0.007,1687.31837,0.00399,7.5039,0.00192,3.002,0.254,2260,3.09155,14,,2019-09-03 15:31:12+0000,2020-10-07 22:48:07+0000
spoc,tic8,230088370,1176.01,1,,PC,,247.3569,71.505851,10.177,0.007,10.591,0.007,1695.36196,0.000409,14.007725,2.80E-05,5.874751,0.026912,5946.03574,38.60434,14 15 17 18 19 20 21 22 23 24 25 26,Follow-up in progress,2019-08-27 16:09:26+0000,2020-10-07 22:48:06+0000
qlp,tic8,169177766,1177.01,1,,PC,FP,297.30003,41.32684,10.162,0.006,10.146,0.006,1684.33812,0.00785,1.69127,0.0011,3.206,0.526,718.149,1.66519,14,Could be on neighbor,2019-09-03 15:31:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,359496368,1178.01,1,,PC,FP,279.099635,55.391965,10.136,0.007,11.714,0.043,1685.17855,0.00935,2.6659,0.00196,3.507,0.406,589.288,353.526,14 15 16 18 19,shallow V-shaped transit; TFOP FP,2019-08-27 16:09:26+0000,2020-10-07 22:48:06+0000
spoc,tic8,148914726,1179.01,1,,PC,FP,187.05597,67.239983,10.131,0.006,10.879,0.01,1683.414558,0.000591,1.261524,2.20E-05,1.143229,0.034933,2849.856266,69.109406,14 15,TFOP FP; Retired as BEB,2019-08-27 12:09:00+0000,2020-10-07 22:48:13+0000
spoc,tic8,158002130,1180.01,1,,PC,,214.553098,82.194044,10.112,0.006,11.017,0.016,1691.048241,0.00208,9.692137,0.00344,2.823439,0.219,1555.34,2.24012,14 19,follow-up in progress; level 1 candidate,2019-08-27 16:09:25+0000,2020-10-07 22:48:06+0000
spoc,tic8,229510866,1181.01,1,,PC,,297.215873,64.35435,10.079,0.009,10.582,0.006,1957.821395,0.000222,2.103193,1.10E-05,4.093308,0.018468,6651.934985,27.29434,24 25 26,,2019-08-27 16:09:24+0000,2020-10-07 22:48:06+0000
qlp,tic8,341544930,1182.01,1,,PC,FP,201.614877,65.306264,10.005,0.006,10.377,0.005,1689.7917,0.00095,7.64245,0.00063,2.684,0.152,5254.46,74.2019,14,TFOPWG FP,2019-08-27 16:09:26+0000,2020-10-07 22:48:06+0000
spoc,tic8,258777137,1183.01,1,,PC,FP,286.747399,71.712302,9.948,0.007,10.348,0.006,1686.00278,0.00063,5.92932,0.00022,3.285777,0.219,14056.62985,261.9487,14 15 16 17 19,may also be on 1718201850; TFOPWG FP Retired as NEB,2019-08-27 16:09:27+0000,2020-10-07 22:48:06+0000
spoc,tic8,233087860,1184.01,1,,PC,,272.203949,60.67819,9.947,0.006,10.988,0.015,1684.359757,0.000687,5.748418,2.20E-05,1.878893,0.107726,1054.141744,28.339699,14 15 16 17 18 19 20 21 22 24 25 26,L1 planet candidate; multiple stars in pixel,2019-08-27 16:09:26+0000,2020-10-07 22:48:06+0000
qlp,tic8,83210867,1185.01,1,,PC,FP,297.45933,34.829618,9.94,0.006,10.527,0.006,1684.47451,0.0039,1.19573,0.00033,1.569,0.273,800,2.7632,14,Could be on neighbor,2019-09-03 15:31:12+0000,2020-10-07 22:48:07+0000
qlp,tic8,289539327,1186.01,1,,PC,FP,251.633706,65.714901,9.924,0.006,10.605,0.007,1692.42122,0.00089,11.20888,0.00064,7.876,0.069,9420,0.883841,14,Large planet candidate,2019-08-27 16:09:25+0000,2020-10-07 22:48:07+0000
qlp,tic8,372757221,1187.01,1,,PC,,162.893235,81.322213,9.9,0.006,10.348,0.005,1686.12665,0.00156,2.59415,2.00E-05,1.061,0.3,810,30.8831,14 20 21 26,followup in progress; minor depth-aperture correlation,2019-08-27 16:09:25+0000,2020-10-07 22:48:07+0000
qlp,tic8,15247229,1188.01,1,,PC,FP,306.73082,38.93226,9.887,0.006,10.02,0.004,1687.19253,0.00166,8.5112,0.00138,3.486,0.185,4172.76,1626.12,14,Could be on neighbor,2019-09-03 15:31:12+0000,2020-10-07 22:48:07+0000
qlp,tic8,112026224,1189.01,1,,PC,,292.223327,24.20144,9.874,0.006,10.418,0.034,1687.21076,0.00294,3.96765,0.0011,0.938,0.242,1860,19.1326,14,,2019-09-03 15:31:12+0000,2020-10-07 22:48:07+0000
qlp,tic8,287196418,1190.01,1,,PC,FP,292.734124,59.403851,9.805,0.006,10.064,0.005,1684.20762,0.00062,3.69498,0.00017,4.323,0.066,7506.179012,112.44139,14 16 17,TFOP FP; ExoFOP: Based on TRES DT this is a blend,2019-08-27 16:09:24+0000,2020-10-07 22:48:06+0000
qlp,tic8,237185205,1191.01,1,,PC,,283.52669,37.720024,9.783,0.009,10.218,0.006,1686.21127,0.00201,15.73364,0.00016,3.529,0.269,2910,791.785,14 26,Likely EB; large for 15 d period,2019-08-27 16:09:24+0000,2020-10-07 22:48:07+0000
qlp,tic8,158276040,1192.01,1,,PC,,286.550098,44.080881,10.5,0.006,10.935,0.009,1687.28994,0.00109,,,3.01,0.537,6770,11.5563,14,low priority; likely single transit,2019-09-17 20:42:51+0000,2020-10-07 22:48:12+0000
qlp,tic8,89643259,1193.01,1,,PC,FP,301.410842,33.049228,10.481,0.006,10.568,0.006,1684.20475,0.00255,2.22223,0.00043,2.381,0.21,3034.8,1465.48,14,,2019-09-03 15:31:12+0000,2020-10-07 22:48:06+0000
spoc,tic8,147950620,1194.01,1,,PC,,167.820482,69.964708,10.478,0.006,11.302,0.01,1684.923533,0.00055,2.310602,6.80E-05,1.576549,0.03001,6435.890092,85.89156,14 20,Possible EB; v-shaped,2019-08-27 16:09:25+0000,2020-10-07 22:48:06+0000
qlp,tic8,24364065,1195.01,1,,PC,FP,291.120506,33.273713,10.472,0.011,11.284,0.018,1686.84696,0.00588,4.05135,0.00238,2.4,0.421,1132.23,4.06526,14,,2019-09-03 15:31:11+0000,2020-10-07 22:48:06+0000
qlp,tic8,69068526,1196.01,1,,PC,,291.707692,17.808739,10.432,0.008,10.922,0.008,1689.03121,0.0018,5.54132,0.00097,3.291,0.185,5370,1458.14,14,,2019-09-03 15:31:11+0000,2020-10-07 22:48:06+0000
qlp,tic8,92677094,1197.01,1,,PC,,293.268281,15.736138,10.425,0.006,11.079,0.009,1684.08653,0.00232,4.59463,0.00085,4.604,0.326,4190,1.74519,14,,2019-09-03 15:31:11+0000,2020-10-07 22:48:06+0000
qlp,tic8,203189770,1198.01,1,1198 b,KP,KP,304.800021,32.581045,10.422,0.006,10.484,0.006,1686.84194,0.00058,3.61326,0.00015,4.045,0.068,11410,0.802026,14 15,KELT-21 b,2019-09-03 15:31:11+0000,2020-10-07 22:48:07+0000
qlp,tic8,99869022,1199.01,1,,PC,,166.880694,61.352716,10.422,0.006,11.093,0.007,1686.25052,0.00108,3.67166,0.00032,2.164,0.264,4340,3.81391,14,,2019-08-27 16:09:24+0000,2020-10-07 22:48:07+0000
qlp,tic8,288185138,1200.01,1,,PC,FP,222.842563,82.952137,10.402,0.006,10.911,0.008,1683.82537,0.00094,0.83515,5.00E-05,1.069,0.161,1960,28.5702,14 19,EB; v-shaped; odd-even transit difference,2019-08-27 16:09:24+0000,2020-10-07 22:48:07+0000
spoc,tic7,29960110,1201.01,1,,PC,,42.247,-14.5376,10.714,0.06,12.26,0.2,1411.67237,0.001818,2.491115,0.000323,1.358018,0.406756,2485.321651,213.38834,4,,2019-01-31 17:54:44+0000,2020-10-07 22:47:53+0000
spoc,tic7,327017634,1202.01,1,,PC,FP,210.427358,-63.852654,8.292,0.018,9.995,0.01,1614.434411,0.002147,,,2.726775,0.502544,878.134108,105.351654,12 11,Single transit,2019-08-26 21:37:01+0000,2020-10-07 22:48:05+0000
spoc,tic7,23434737,1203.01,1,,PC,,168.225201,-34.406748,7.968,0.018,8.59,0.03,1553.072254,0.002491,25.492499,0.003554,6.124522,0.349429,589.087132,30.093061,10 9,,2019-08-26 21:36:04+0000,2020-10-07 22:48:06+0000
spoc,tic7,467666275,1204.01,1,,PC,,169.118722,-60.567868,7.977,0.017,8.55,0.03,1569.93757,0.002569,1.381467,0.000117,2.695847,0.486589,125.856739,11.94386,11 10,,2019-08-26 21:37:19+0000,2020-10-07 22:48:06+0000
spoc,tic7,287776397,1205.01,1,,PC,,127.128374,-74.954842,8.396,0.02,8.92,0.03,1383.26852,0.004804,2.391915,7.60E-05,8.742245,0.348634,69.458696,10.451157,13 12 11 10 6 3,Likely stellar variability,2019-08-26 21:36:48+0000,2020-10-07 22:48:06+0000
spoc,tic7,308034948,1206.01,1,,PC,FP,180.325744,-60.200451,8.515,0.017,9.875,0.006,1569.713498,0.001331,0.831542,3.90E-05,1.985538,0.244436,248.969585,21.536388,11 10,Possible background EB,2019-08-26 21:36:57+0000,2020-10-07 22:48:05+0000
spoc,tic7,364393429,1207.01,1,,PC,,116.5962,-64.056725,9.217,0.018,9.83,0.03,1325.540639,0.002656,2.628229,4.60E-05,2.237649,0.227655,79.446875,10.197305,13 12 11 10 9 8 7 6 5 4 3 2 1,,2019-08-26 21:37:09+0000,2020-10-07 22:48:06+0000
spoc,tic7,273985865,1208.01,1,,PC,,30.508314,-83.228104,10.535,0.019,11.405,0.019,1327.511076,0.002595,3.423621,4.50E-05,2.45756,0.727231,451.308185,62.18523,13 12 1,Likely stellar variability,2019-08-26 21:36:44+0000,2020-10-07 22:48:06+0000
spoc,tic7,30037565,1209.01,1,,PC,,73.541328,-70.379287,9.593,0.018,10.048,0.005,1337.093128,0.00493,40.719767,0.001016,4.404476,0.579481,352.290868,35.53297,13 12 11 10 9 8 7 6 5 4 3 2 1,,2019-08-26 21:36:05+0000,2020-10-07 22:48:06+0000
spoc,tic7,33878688,1210.01,1,,PC,FP,66.222304,-73.333341,11.11,0.018,12.408,0.029,1393.621316,0.008347,79.367354,0.00451,6.714117,0.596717,1227.118817,102.46366,13 12 11 10 9 8 7 5 6 3 2 1,,2019-08-26 21:36:08+0000,2020-10-07 22:48:01+0000
spoc,tic7,50312495,1211.01,1,,PC,,31.177573,-73.127127,9.793,0.019,10.471,0.006,1363.50579,0.003681,14.706994,0.000267,2.525943,0.687299,494.230038,64.86548,13 2,transits are close to momentum dumps,2019-08-26 21:36:11+0000,2020-10-07 22:48:06+0000
spoc,tic7,389924075,1212.01,1,,PC,,87.874293,-70.991817,10.354,0.018,11.026,0.011,1402.036518,0.035248,105.585089,0.021523,11.606881,1.370779,462.911632,65.684204,12 11 10 9 8 7 5 6 4 2 1,low SNR; close to momentum dumps,2019-08-26 21:37:16+0000,2020-10-07 22:48:06+0000
spoc,tic7,399144800,1213.01,1,,PC,FP,163.199962,-67.387811,10.589,0.018,11.54,0.018,1576.18845,0.002091,27.214103,0.003204,3.93466,0.183941,4940.12749,422.99606,11 10,Possible EB; V-shaped; crowded field,2019-08-26 21:37:16+0000,2020-10-07 22:48:06+0000
spoc,tic7,451606970,1214.01,1,,PC,,285.048563,-84.448251,9.999,0.019,10.71,0.007,1634.549863,0.005418,38.361426,0.007447,4.183006,0.782488,709.057055,83.57675,13 12,Possible single transit; first of two transits occurs after momentum dump,2019-08-26 21:37:17+0000,2020-10-07 22:48:06+0000
spoc,tic7,453260209,1215.01,1,,PC,,146.8796,-77.2962,9.594,0.04,11.576,0.023,1570.391508,0.001632,1.212615,4.80E-05,0.875326,0.314787,252.601295,33.236618,12 11 10,Could be high proper motion star,2019-08-26 21:37:18+0000,2020-10-07 22:48:06+0000
spoc,tic7,141527965,1216.01,1,,PC,,87.714149,-75.688886,11.45,0.017,12.75,0.08,1325.420076,0.009025,4.554481,0.000215,7.897643,0.630478,252.970772,30.180315,13 12 11 10 9 8 7 5 4 3 2 1,,2019-08-26 21:36:16+0000,2020-10-07 22:48:06+0000
spoc,tic7,248092710,1217.01,1,,PC,,193.260716,-44.099365,9.63,0.018,10.16,0.005,1574.949373,0.003702,41.464934,0.005171,6.184271,0.460864,915.74978,101.05523,11 10,,2019-08-26 21:36:38+0000,2020-10-07 22:48:06+0000
spoc,tic7,294781547,1218.01,1,,PC,,71.484017,-68.761864,10.337,0.018,11.13,0.011,1336.645722,0.003722,13.773074,0.000309,2.694643,0.74944,432.863579,53.568233,13 12 11 10 9 8 7 6 4 3 2 1,,2019-08-26 21:36:50+0000,2020-10-07 22:48:06+0000
spoc,tic7,294981566,1219.01,1,,PC,,72.332568,-67.368786,10.098,0.019,10.463,0.006,1383.401528,0.003073,1.914522,5.10E-05,4.888977,0.848848,119.58612,13.626535,13 11 10 9 8 7 5 6 4 3,Very crowded; possibly BEB,2019-08-26 21:36:51+0000,2020-10-07 22:48:06+0000
spoc,tic7,319259194,1220.01,1,,PC,,71.650602,-78.561623,9.511,0.021,10.17,0.005,1439.583356,0.002363,70.364635,0.00114,1.826634,0.672689,939.746503,106.52573,13 12 11 9 8 5,Period could 2x or 4x; possibly stellar variability,2019-08-26 21:37:00+0000,2020-10-07 22:48:06+0000
spoc,tic7,349095149,1221.01,1,,PC,,107.921021,-65.509018,10.024,0.018,10.494,0.006,1404.182226,0.010375,91.679992,0.005556,9.868785,0.64848,760.043921,52.258823,13 12 11 10 9 8 7 6 5 4 3 2 1,,2019-08-26 21:37:04+0000,2020-10-07 22:48:06+0000
spoc,tic7,374997123,1222.01,1,,PC,,99.224699,-63.079361,10.267,0.018,10.691,0.008,1329.473527,0.004234,10.194273,0.000238,2.413105,0.649455,238.743408,33.090782,13 12 11 10 9 7 5 6 4 3 2 1,,2019-08-26 21:37:11+0000,2020-10-07 22:48:06+0000
spoc,tic7,382437043,1223.01,1,,PC,,117.215119,-63.720261,9.301,0.018,9.761,0.004,1337.760956,0.00349,14.642188,0.000255,2.001624,0.505255,237.332481,29.745844,13 12 11 10 9 8 7 6 5 4 3 2 1,,2019-08-26 21:37:13+0000,2020-10-07 22:48:06+0000
spoc,tic7,299798795,1224.01,1,,PC,,37.1934,-80.8992,11.457,0.044,13.95,0.022,1327.702808,0.000896,4.178295,2.10E-05,1.698571,0.246999,2913.568598,259.4956,13 1,could be larger multiple of period,2019-08-26 21:36:51+0000,2020-10-07 22:47:50+0000
spoc,tic7,150428703,1225.01,1,,PC,,97.166562,-64.596441,11.704,0.018,12.401,0.057,1414.085895,0.004648,13.896181,0.000422,3.540808,0.505301,840.941908,95.09524,13 12 11 10 9 7 5 6 4,Possibly stellar variability,2019-08-26 21:36:20+0000,2020-10-07 22:48:06+0000
spoc,tic7,177115354,1226.01,1,,PC,,103.754983,-69.867111,11.488,0.018,12.118,0.046,1438.45498,0.002539,3.928681,8.90E-05,1.606468,0.776411,588.964913,91.66428,13 10 8 7 5 6,Low SNR,2019-08-26 21:36:28+0000,2020-10-07 22:48:06+0000
spoc,tic7,360156606,1227.01,1,,PC,,186.76803,-72.45179,13.757,0.017,16.999,1.133,1617.47827,0.004217,27.360955,0.006474,4.140315,0.458429,27234.28346,2642.3823,12 11,Likely a small star indicates a large candidate,2019-08-26 21:37:09+0000,2020-10-07 22:48:06+0000
spoc,tic7,300038935,1228.01,1,,PC,,107.843727,-68.833504,9.081,0.021,9.217,0.003,1348.333781,0.002558,29.048824,0.000573,7.520481,0.232383,364.392143,22.964989,13 12 11 10 9 8 7 6 5 4 3 2 1,,2019-08-26 19:21:33+0000,2020-10-07 22:48:04+0000
spoc,tic7,140760434,1229.01,1,,PC,FP,74.130224,-74.920471,10.717,0.018,11.321,0.013,1602.524287,0.001005,31.814283,0.000777,11.285807,0.074474,11770.80555,100.064964,13 12 11,possible EB,2019-08-26 19:21:32+0000,2020-10-07 22:48:03+0000
spoc,tic7,287156968,1230.01,1,,PC,,118.129059,-83.824731,9.6,0.021,10.254,0.005,1620.312432,0.004538,25.059898,0.003515,6.792596,0.613359,598.556509,45.90811,13 12 11,TOI 1230 under investigation no observing notes ,2019-08-26 19:21:33+0000,2020-10-07 22:48:07+0000
spoc,tic7,447061717,1231.01,1,,PC,,156.7478,-52.4694,10.19,0.04,12.36,0.2,1563.888198,0.000829,24.246135,0.001213,3.26027,0.103295,6453.184467,160.6409,10 9,crowded field; check near neighbors,2019-08-26 19:21:34+0000,2020-10-07 22:48:00+0000
spoc,tic7,364395234,1232.01,1,,PC,,116.501431,-61.879903,11.708,0.018,12.68,0.034,1544.008762,0.001672,14.259059,0.000343,4.509851,0.111285,8788.747911,292.9824,13 11 10 9,,2019-08-26 19:20:39+0000,2020-10-07 22:47:54+0000
spoc,tic7,260647166,1233.01,1,,PC,,186.574587,-51.362819,8.618,0.018,9.25,0.03,1571.335518,0.001771,14.175671,0.000956,3.774857,0.269953,917.111191,53.14532,11 10,,2019-08-26 19:21:33+0000,2020-10-07 22:48:04+0000
spoc,tic7,260647166,1233.02,2,,PC,,186.574587,-51.362819,8.618,0.018,9.25,0.03,1586.566864,0.001802,19.593409,0.002461,4.097541,0.182519,1214.447638,69.5965,11 10,,2019-08-26 19:21:33+0000,2020-10-07 22:48:04+0000
spoc,tic7,260647166,1233.03,3,,PC,,186.574587,-51.362819,8.618,0.018,9.25,0.03,1572.398283,0.003184,6.203183,0.000652,3.102675,0.208869,481.474626,36.695312,11 10,,2019-08-26 19:21:33+0000,2020-10-07 22:48:04+0000
spoc,tic7,260647166,1233.04,4,,PC,,186.574587,-51.362819,8.618,0.018,9.25,0.03,1572.111754,0.002823,3.795304,0.000381,2.312993,0.435173,321.974855,34.30208,11 10,,2019-08-26 19:21:33+0000,2020-10-07 22:48:08+0000
spoc,tic8,90504905,1234.01,1,,PC,,290.57237,26.319555,13.7991,0.007841,16.27,0.355,1685.613152,0.005333,2.264539,0.00106,3.81937,0.479923,15019.94209,1744.5321,14,Period may be at another multiple,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,103633434,1235.01,1,1235 b,PC,CP,152.215862,69.276546,9.91924,0.007276,11.495,0.056,1683.615584,0.001176,3.444703,2.90E-05,1.936982,0.321506,741.124939,39.511715,14 20 21,Potential level one candidate,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,120757718,1236.01,1,1236 b,KP,KP,286.041048,36.632624,11.0248,0.006,11.424,0.019,1686.38394,0.000266,3.030032,7.20E-05,2.517148,0.024791,22261.41481,162.96643,14,TrES-1 b,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,120960812,1237.01,1,1237 c,KP,KP,286.638393,39.487877,10.2768,0.0061,10.769,0.008,1687.716694,0.003034,12.726356,0.004338,2.405681,0.751941,1223.50687,166.61998,14,Kepler-25 c,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,153951307,1238.01,1,,PC,,201.382398,68.836266,11.2582,0.007343,12.796,0.049,1684.294646,0.003695,3.293706,0.000888,1.660436,0.269854,1274.682613,93.52326,14 15,Check neighbors,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,153951307,1238.02,2,,PC,,201.382398,68.836266,11.2582,0.007343,12.796,0.049,1684.102793,0.002224,0.764601,6.40E-05,1.018512,0.529869,413.166292,62.310432,14 15,possible L1 candidate in multi system; SNR=7.4,2019-11-15 23:57:09+0000,2020-10-07 22:48:14+0000
spoc,tic8,154716798,1239.01,1,,PC,,158.01237,84.030367,10.7192,0.0061,11.628,0.022,1694.03758,0.001461,12.639588,0.000163,3.399551,0.182029,3197.111793,224.49995,14 20 26,Active star,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,158170594,1240.01,1,1240 b,KP,KP,286.110315,43.680931,13.8046,0.0062,14.399,0.092,1684.803519,0.000967,1.720861,1.00E-05,1.924568,0.160394,11939.60253,608.9958,14 26,Kepler-412 b,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,159107668,1241.01,1,,PC,,289.739713,44.647394,11.1634,0.0078,11.713,0.046,1685.074153,0.002706,4.779966,0.00092,1.511869,0.598016,1484.953475,177.62384,14 15,KOI 5.01,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,198212955,1242.01,1,,PC,,248.553282,60.196098,11.598,0.006,12.777,0.08,1683.710283,0.000424,0.381481,4.00E-06,0.868033,0.06184,578.455238,31.917553,14 15 16 17 18 19 20 21 22 23 24 25 26,Possible L1 candidate; very short period,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,219698776,1243.01,1,,PC,,135.734013,71.637031,11.1966,0.007359,13.427,0.037,1684.871827,0.001813,4.662836,0.000602,0.667086,0.228616,2100.44305,307.56247,14,potential L1 candidate,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,219850915,1244.01,1,,PC,,256.280253,69.519379,11.0157,0.006,11.929,0.08,1684.954403,0.001448,6.400148,4.80E-05,2.271724,0.172789,1058.692475,43.16815,14 15 16 17 19 20 21 22 23 24 25 26,Potentially a level one candidate,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,229781583,1245.01,1,,PC,,283.535647,69.633301,12.1819,0.007385,14.37,0.2,1684.550449,0.001491,4.820419,4.00E-05,2.101722,0.11999,2096.23255,85.22129,14 15 16 17 18 19 20 21 22 23 25 26,Potential level one candidate,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,230127302,1246.01,1,,PC,,251.116487,70.429639,11.1802,0.0061,11.632,0.024,1688.929889,0.002412,18.660326,0.000231,3.930748,0.301214,1429.021721,66.56913,14 15 16 17 19 20 21 22 23 24 25 26,potential L1 candidate; TOI 1246.01; outer planet to 1246.02 and 1246.03,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,230127302,1246.02,2,,PC,,251.116487,70.429639,11.1802,0.0061,11.632,0.024,1686.565778,0.000952,4.307437,2.30E-05,2.166637,0.245835,1104.10179,45.653576,14 15 16 17 19 20 21 22 23 24 25 26,Small centroid offset; potential level one candidate for both candidates 1 (period=18.652); 2 (period=4.307); 3 (period=5.903),2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,230127302,1246.03,3,,PC,,251.116487,70.429639,11.1802,0.0061,11.632,0.024,1683.466067,0.00273,5.904144,8.30E-05,2.971863,0.217572,775.597743,43.342625,14 15 16 17 19 20 21 22 23 24 25 26,Potential L1 in multi-planet system,2019-11-15 23:57:09+0000,2020-10-07 22:48:14+0000
spoc,tic8,230127302,1246.04,4,,PC,,251.116487,70.429639,11.1802,0.0061,11.632,0.024,1700.723685,0.00372,37.917995,0.000701,3.601834,0.528961,1452.138149,107.99994,14 15 16 17 19 20 21 22 23 24 25 26,Multi; 4th candidate; close to 2:1 resonance with .01,2020-07-16 04:56:45+0000,2020-10-07 22:48:16+0000
spoc,tic8,232540264,1247.01,1,,PC,,227.870476,71.840951,8.4724,0.006,9.08,0.03,1687.649854,0.001634,15.923473,0.000149,4.296165,0.237474,537.560719,20.519535,14 15 16 20 21 22 26,Check 232540265,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,232612416,1248.01,1,,PC,,259.023619,63.105956,11.1153,0.0061,11.806,0.046,1687.121671,0.000234,4.360143,6.00E-06,2.268075,0.027838,5615.399108,39.66482,14 15 16 17 18 19 20 21 22 23 24 25 26,Low priority PC,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
qlp,tic8,232976128,1249.01,1,,PC,,200.561735,66.308733,10.2108,0.006,11.089,0.009,1694.38427,0.00325,13.0783,0.00026,2.893,0.259,990,1.08029,22,Level 1 candidate,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,233059608,1250.01,1,,PC,FA,269.807205,64.14254,6.86,0.03,7.31,0.03,1683.642967,0.001753,1.441504,0.000167,0.927452,0.325389,547.317274,64.90167,14,Nearby bright star,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,233120979,1251.01,1,,PC,APC,273.529407,62.858256,10.6479,0.0061,11.513,0.016,1685.828767,0.000215,5.963059,7.00E-06,3.187852,0.01454,9943.043755,54.511242,14 15 16 18 19 20 21 22 23 24 25 26,"10 sigma QLP odd-even. TFOP SG2 comment ""The second TRES observation yields a large velocity shift corresponding to a stellar companion not too far from the substellar limit.""",2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,solar,233211762,1252.01,1,,PC,,266.686218,70.784386,12.0623,0.0063,13.501,0.07,1683.686914,0.00015,1.121949,2.00E-06,0.956157,0.015783,5372.618055,106.155235,14 15 16 17 18 19 21 22 24 25 26,V-shaped; highly variable star; see observing notes,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,233684822,1253.01,1,,PC,,260.90324,64.862221,9.858,0.035,10.668,0.008,1685.504251,0.001339,4.675643,3.20E-05,2.384869,0.098598,698.642006,22.618454,14 15 16 17 18 19 21 22 23 24 25 26,TOI 1253 under investigation; 2 stars in pixel; small centroid offset in multi-sector data,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,236714379,1254.01,1,,PC,,239.201612,65.889008,10.794,0.006,11.646,0.019,1683.74813,0.000203,1.018003,2.00E-06,1.351198,0.024262,2892.439592,48.86971,14 15 16 17 18 20 21 22 23 24,TOI 1254 under investigation; V-shaped; could be grazing; 2 stars in pixel; possible large-amplitude phase modulation,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,237222864,1255.01,1,,PC,,296.244328,74.062737,9.1416,0.006,9.92,0.03,1691.654312,0.000742,10.28891,4.00E-05,1.519304,0.145196,822.596205,25.2683,14 15 16 17 19 20 21 22 23 24 25 26,Level 1 candidate; small centroid offset from difference images,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,274762761,1256.01,1,,PC,FP,301.347533,38.230808,13.5608,0.007629,17.2,0.2,1683.947476,0.004219,1.033244,0.000324,3.801784,0.334766,26111.5082,1959.5728,14 15,TFOP FP,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,278348461,1257.01,1,1257 b,KP,KP,303.195361,18.104833,9.87463,0.006,10.403,0.007,1686.8263,0.000538,5.452752,0.000198,3.528086,0.044194,7531.760871,98.356255,14,HAT-P-34 b,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,288132261,1258.01,1,,PC,,209.48505,79.58319,9.13619,0.0061,9.634,0.003,1691.837949,0.001666,10.261267,8.70E-05,5.198877,0.227868,821.19609,27.674763,14 20 21 26,TOI 1258 under investigation ,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,288735205,1259.01,1,,PC,,282.100297,79.256045,11.1534,0.0062,12.079,0.046,1686.700844,7.40E-05,3.477972,1.00E-06,2.470055,0.007225,26734.97885,50.097088,14 17 18 19 20 21 24 25 26,TOI 1259 under investigation ,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,355867695,1260.01,1,,PC,,157.145937,65.854551,10.8116,0.006,11.922,0.034,1684.014194,0.00296,3.12716,0.000634,1.999721,0.441535,1216.515453,120.98126,14,Possibly two level one candidates but scattered light present in difference images,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,355867695,1260.02,2,,PC,,157.145937,65.854551,10.8116,0.006,11.922,0.034,1686.117763,0.00312,7.491237,0.001708,2.099449,0.511153,1541.42509,156.12094,14,Possible multi,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,356311210,1261.01,1,,PC,,268.016096,53.73062,10.6965,0.0065,11.207,0.011,1689.767634,0.003156,18.059105,0.000264,3.201773,0.427153,1107.361921,107.07825,14 17 18 20 21 24 25 26,L1 candidate,2019-10-17 00:30:12+0000,2020-10-07 22:47:46+0000
spoc,tic8,365938305,1262.01,1,,PC,,180.729147,74.061137,9.5966,0.006,10.255,0.005,1693.912709,0.005071,,,3.339885,0.617072,592.524368,78.35944,14,possible single; second event looks spurious,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,406672232,1263.01,1,,PC,,309.353389,22.654615,8.5325,0.006,9.358,0.004,1683.550089,0.002072,1.021332,0.000153,1.061899,0.293048,258.14135,31.912136,14,"Shallow transit, possibly stellar variability",2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,416195870,1264.01,1,,PC,,287.241995,57.344183,10.634,0.0084,11.471,0.017,1684.617633,0.00017,2.744163,3.00E-06,1.621959,0.017808,5167.173308,37.61078,14 15 16 17 19 20 22 23 25 26,TOI 1264 under investigation; 2 stars in pixel,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,424865156,1265.01,1,1265 b,KP,KP,292.247308,47.969505,10.0274,0.0061,10.481,0.007,1684.772209,0.000376,2.204735,5.80E-05,3.916394,0.029086,6492.957892,45.591457,14 15,HAT-P-7 b; Kepler-2 b,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,467179528,1266.01,1,,PC,,197.998168,65.833807,11.0402,0.007315,12.941,0.049,1691.004583,0.001691,10.895412,0.002376,2.110273,0.318205,2987.663808,223.54489,14 15,L1 candidate,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,467179528,1266.02,2,,PC,,197.998168,65.833807,11.0402,0.007315,12.941,0.049,1689.964649,0.003226,18.79545,0.002552,1.926873,0.790569,1443.836246,195.72697,14 15,part of possible multi-planet system,2019-11-15 23:57:09+0000,2020-10-07 22:48:14+0000
spoc,tic8,158561566,1267.01,1,1267 b,KP,KP,287.708814,47.33305,11.636,0.036,12.003,0.027,1685.285773,0.002026,6.790123,7.30E-05,5.882214,0.261503,2189.46963,97.97092,14 15 26,Kepler-14 b,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
qlp,tic8,142394656,1268.01,1,,PC,,198.389204,62.305446,10.149,0.006,10.92,0.008,1711.75049,0.00037,8.15759,2.00E-05,3.892,0.165,10360,0.828774,22,,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,198241702,1269.01,1,,PC,,249.697075,64.558693,10.948,0.034,11.618,0.034,1686.608724,0.001225,4.252906,3.00E-05,2.59763,0.257086,745.183832,32.643044,14 15 16 17 18 19 20 21 22 23 24 25 26,L1 candidate; possible multi,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,198241702,1269.02,2,,PC,,249.697075,64.558693,10.948,0.034,11.618,0.034,1685.993945,0.00244,9.237558,0.000123,2.067344,0.538613,658.224796,60.528954,14 15 16 17 18 19 20 21 22 23 24 25 26,Level 1 candidate,2020-02-26 20:41:12+0000,2020-10-07 22:47:46+0000
spoc,tic8,237200747,1270.01,1,,PC,FP,293.032708,74.891133,11.463,0.006,12.256,0.057,1715.659357,0.00035,14.304155,8.00E-05,3.254806,0.056,44910.70473,0.298821,15,FP by ExoFOP,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
qlp,tic8,286923464,1271.01,1,1271 b,KP,KP,203.510581,53.728527,7.456,0.006,8.05,0.03,1712.66552,0.00033,6.13488,2.00E-05,5.585,0.074,3810,0.070228,22,HD 118203 b,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,417948359,1272.01,1,,PC,,199.196626,49.861039,11.024,0.006,11.758,0.046,1713.031745,0.00178,3.315997,0.00048,1.547638,0.34,2655.314985,135.72726,15 16,,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
qlp,tic8,445859771,1273.01,1,,PC,,214.120552,58.390445,10.418,0.006,10.98,0.009,1712.34791,0.00092,4.63123,4.00E-05,1.514,0.12,4120,1441.13,22,Potential odd-even and centroid shift.,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,459969957,1274.01,1,,PC,,254.816911,65.747118,11.899,0.006,12.784,0.057,1693.04227,0.00056,19.320336,5.70E-05,4.299522,0.04578,13252.63458,99.307816,14 15 17 18 19 20 21 22 23 24 25 26,TOI 1274,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,13499636,1275.01,1,,PC,,320.201647,28.055745,10.5954,0.0061,11.234,0.012,1714.596964,0.007187,11.324682,0.010262,5.970414,0.489038,1937.582972,250.30127,15,Possible single transit (first event).,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,43064903,1276.01,1,,PC,FA,302.667462,40.668998,12.5405,0.007423,15.48,0.2,1712.548761,0.004739,6.264298,0.002524,2.389982,0.306185,9097.780143,1337.178,15,Potential L1 candidate; could be 3 x period.,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,153949511,1277.01,1,,PC,FA,172.748354,66.79659,9.76775,0.0061,10.366,0.005,1684.965,0.002718,,,4.6,0.434405,1405.967507,146.50763,15,Single transit,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,153949511,1277.02,2,,PC,,172.748354,66.79659,9.76775,0.0061,10.366,0.005,1692.461947,0.002386,37.074384,0.003175,3.440095,0.372104,1695.545166,172.03043,14 15,Likely single transit; first transit is on a momentum dump,2019-11-15 23:57:09+0000,2020-10-07 22:48:14+0000
spoc,tic8,163539739,1278.01,1,,PC,,320.478919,35.648827,11.7819,0.007333,13.502,0.093,1711.959772,0.001546,14.476217,0.002193,1.557437,0.156406,10349.54513,741.09247,15,v-shaped,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,224297258,1279.01,1,,PC,,185.063883,56.201148,9.99454,0.006,10.714,0.006,1717.46401,0.00569,9.61548,0.00037,2.592,0.833,860,4.44761,22,potential L1 candidate,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,230017324,1280.01,1,,PC,,291.46515,61.776253,10.6355,0.006,11.5833,0.0459,1691.303495,0.001919,9.692664,0.000133,2.993977,0.199488,1759.329657,74.28903,14 15 16 17 18 19 20 21 23,"could also be on TIC 230017325 (TOI 1363.01) which is a PC 6"" away with the same period and slightly brighter host star; difference images show scattered light",2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,232971294,1281.01,1,,PC,,199.442826,71.721106,9.6635,0.0067,10.294,0.005,1689.6835,0.00578,6.39078,0.00025,3.787,0.612,410,0.889083,22,Level 1 candidate,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,236445129,1282.01,1,1282 b,KP,KP,314.268494,31.661008,11.4373,0.0118,11.717,0.017,1711.396433,0.000339,0.968995,2.40E-05,2.473087,0.028269,13393.05563,147.52281,15,KELT 16 b,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,266593143,1283.01,1,1283 b,KP,KP,324.53638,30.488735,9.7525,0.006,10.375,0.005,1719.47577,0.000295,10.337891,0.000413,4.065379,0.028126,17447.52163,106.783325,15,HAT-P-17 b,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,267561446,1284.01,1,,PC,FP,311.513252,56.866339,12.5313,0.007281,14.182,0.04,1711.815604,0.003346,1.283251,0.000306,2.012261,0.367906,1961.318203,136.80847,15 16,Potential L1 candidate; check 267561450,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,274662200,1285.01,1,,PC,FP,316.867085,46.864951,10.9313,0.007323,13.152,0.046,1712.3664,0.002609,1.228439,0.000257,1.919012,0.650366,1229.496512,129.57385,15 16,TFOP FP,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,277507814,1286.01,1,,PC,FP,310.953582,59.576603,10.1653,0.006,10.599,0.007,1711.527182,0.000877,0.616751,3.90E-05,0.87395,0.21826,791.820696,48.587185,15 16 17,TFOP FP retired as BEB,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,352764091,1287.01,1,,PC,,308.747296,63.475318,8.593,0.006,9.16,0.003,1714.687246,0.002037,9.597281,0.000152,5.041095,0.398851,423.140302,24.69869,15 16 17 18 24,Centroid offset; check neighbors; very crowded. Some transits affected by momentum dumps and scattered light,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,365733349,1288.01,1,,PC,,313.166578,65.609079,9.93119,0.0061,10.445,0.007,1712.358535,0.000252,2.69983,6.00E-06,2.342601,0.056219,2528.556143,30.510569,15 16 17 18 24,Gemini-NIRI quicklook AO shows a star ~1'' West; fainter than main target.,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,408203470,1289.01,1,,PC,FP,307.211334,33.414467,12.9984,0.007305,15.73,0.2,1711.410631,0.002166,0.581322,9.80E-05,1.326118,0.515657,3206.601002,370.79492,15,short period; possible stellar variability; possible centroid offset,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,417676622,1290.01,1,1290 b,KP,KP,291.032358,49.040258,9.50898,0.006,10.077,0.004,1683.400813,0.005359,5.400569,0.002515,3.657482,0.981861,344.664686,52.871616,14 15,Kepler-68 b,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,198186769,1291.01,1,,PC,,245.818066,62.925063,10.872,0.006,11.516,0.014,1688.79068,0.00827,7.15996,0.00129,7.719,1.71,600,1.11506,14 15 16 17 18 19,TOI 1291 TFOP under investigation; minor flux depth aperture correlation,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
qlp,tic8,199688472,1292.01,1,,PC,FP,253.140304,57.974005,9.846,0.006,10.39,0.007,1685.09032,0.00031,1.44119,2.00E-05,2.189,0.032,12165.9,37.325043,14 15 16 17 19,odd-even indicates likely FP; TFOP FP,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
qlp,tic8,202504234,1293.01,1,,PC,,230.309893,63.565448,10.861,0.006,11.647,0.021,1685.23059,0.00196,1.68494,7.00E-05,1.007,0.338,970,6.2731,14 15 16,L1 candidate. V-shaped,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
qlp,tic8,219015370,1294.01,1,,PC,,223.092886,70.476568,10.946,0.007,11.314,0.03,1684.34736,0.00124,3.915,0.00011,2.674,0.083,3330,0.940016,14 15 16,TOI 1294; TFOP WG under investigation,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,219852584,1295.01,1,,PC,,256.672287,67.871467,10.797,0.007,11.303,0.011,1928.739643,0.000318,3.196882,1.60E-05,3.704086,0.021874,8059.207914,42.744694,23 24 25 26,"TOI 1295 under investigation; ""The two TRES observations yield a velocity shift of 593 m/s in phase with the photometric ephemeris. No more recon spectra are needed for this candidate hot Jupiter""",2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,219854185,1296.01,1,,PC,,256.77091,70.23851,10.804,0.006,11.37,0.019,1930.755752,0.00045,3.944338,3.00E-05,4.833144,0.034211,6684.121829,43.01755,23 24 25 26,TFOP under investigation; ephemeris match to TIC 219854182,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
qlp,tic8,229536616,1297.01,1,,PC,FP,195.821291,67.823411,10.987,0.014,11.019,0.009,1686.93866,0.0005,3.93034,7.00E-05,3.667,0.052,9724.58,0.581995,15,TFOP FP,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,237104103,1298.01,1,,PC,,241.323364,70.18985,10.959,0.006,11.889,0.022,1929.584378,0.000733,4.537222,5.50E-05,4.021613,0.059612,4244.719893,50.643085,23 24 25 26,TOI 1298 under investigation,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
qlp,tic8,258777134,1299.01,1,,PC,FP,286.74788,71.7136,10.451,,,,1686.00248,0.0005,5.92923,0.00011,3.196,0.17,13929.4,0.789118,14 15 16 17 18 19,2 stars in the pixel; TFOP FP,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
qlp,tic8,293687315,1300.01,1,1300 b,KP,KP,216.52399,59.444247,9.823,0.008,10.16,0.005,1714.18114,0.00038,2.87177,0.00011,4.579,0.044,8160,0.231428,15 16,KELT-18 b,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
spoc,tic8,356867115,1301.01,1,,PC,,275.863134,71.581378,10.522,0.006,11.337,0.015,1686.100014,0.000881,6.096347,2.90E-05,2.337662,0.163347,1152.057742,41.41901,14 15 16 17 18 19 20 21 23 24 25 26,L1 candidate,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
qlp,tic8,441797803,1302.01,1,,PC,,264.379018,73.261088,10.672,0.006,10.87,0.011,1684.4125,0.00048,5.66664,7.00E-05,3.667,0.148,9790,0.81379,14 15 16 17 18 19,TOI 1302 TFOP under investigation; TRES SG2 observations consistent with hot Jupiter; Check 441797805,2019-10-17 00:30:12+0000,2020-10-07 22:48:10+0000
qlp,tic8,185405474,1303.01,1,,PC,FP,301.717634,45.499196,9.873,0.006,10.262,0.005,1684.13635,0.00222,1.56029,0.00012,2.751,0.095,1690,514.568,14 15,1-sigma centroid offset; possible secondary,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,186000935,1304.01,1,,PC,,303.073214,44.496203,9.766,0.006,10.281,0.005,1689.34859,0.00468,8.87634,0.00163,4.444,0.967,1560,27.3974,14 15,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,232679662,1305.01,1,,PC,FP,282.474748,55.266528,9.987,0.018,10.791,0.008,1687.79935,0.00338,7.85021,0.00111,7.038,0.305,14710.2,18.4412,15 19,TFOP FP; Might be on other star; possible secondary and odd-even,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,233735068,1306.01,1,,PC,FP,277.476887,61.049465,10.019,0.007,10.689,0.01,1683.635,0.00146,7.68666,0.00047,4.41,0.271,3667.255367,88.34162,14 15 16 17 19,TFOP FP,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,236815160,1307.01,1,,PC,,283.637491,59.763066,10.797,0.006,11.614,0.025,1684.38846,0.00067,2.53463,4.00E-05,1.986,0.185,5330,2.34748,14 15 16 17 18 19,No radius,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,277014266,1308.01,1,,PC,FP,306.425922,53.561632,10.617,0.006,11.044,0.01,1684.69336,0.0037,1.37936,0.0002,2.539,0.095,1187.43,451.312,15,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,287190564,1309.01,1,,PC,FP,292.505181,54.10851,10.623,0.011,10.669,0.009,1684.76284,0.00206,1.49861,0.00012,2.871,0.147,2188.61,57.0363,15,TFOP FP,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,294179389,1310.01,1,,PC,FP,300.83857,53.295682,10.574,0.006,11.16,0.01,1685.4705,0.00043,2.6796,3.00E-05,2.771,0.056,7590,0.350176,14 15 16,FP from TFOP; 2 stars in pixel; source of transits is TOI 1454.01; possible synchronization,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,378159598,1311.01,1,,PC,FP,294.7227,41.565128,10.582,0.008,10.821,0.008,1686.45665,0.00085,6.14113,0.00021,2.007,0.245,7542.31,8.00646,15,Likely large planet,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,405904232,1312.01,1,,PC,FP,301.562579,52.164129,10.11,0.006,10.591,0.007,1688.22523,0.00115,11.0765,0.00048,4.893,0.129,4013.59,0.472271,15,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,11111899,1313.01,1,,PC,FP,303.8248,36.651803,9.7,0.006,9.846,0.004,1684.28928,0.00249,0.61944,5.00E-05,1.582,0.175,1555.34,1.78212,15,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,136848581,1314.01,1,,PC,,317.747943,43.551953,9.905,0.006,10.75,0.008,1713.1408,0.00517,2.63999,0.00043,2.824,0.382,830,1.05871,15 16,Noisy evolved star; low SNR transit,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,137284119,1315.01,1,,PC,FP,318.235093,46.268074,9.148,0.006,9.35,0.003,1711.97738,0.00447,2.57282,0.00094,3.445,0.24,1060,556.217,15 16,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,15565627,1316.01,1,,PC,FP,307.016678,39.87719,10.333,0.021,10.73,0.007,1684.06072,0.00539,3.80509,0.00058,3.347,0.645,1280,2.2275,14 15,Slight aperture depth correlation  ,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,165523947,1317.01,1,,PC,FP,316.813888,40.167187,10.292,0.016,10.697,0.006,1711.85776,0.00738,2.99041,0.00173,3.952,0.445,1290,603.19,15,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,167092385,1318.01,1,,PC,,318.724637,38.094239,10.151,0.018,10.635,0.007,1712.03961,0.00541,4.99024,0.00217,2.059,0.327,1390,6.17909,15,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,167098530,1319.01,1,,PC,FP,318.626815,40.016685,9.321,0.006,10.104,0.005,1712.79662,0.00352,1.78411,0.00041,1.806,0.146,1546.14,1.49508,15,Potential L1 candidate,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,167403519,1320.01,1,,PC,,319.325008,38.104849,10.334,0.038,10.733,0.006,1713.01541,0.00185,3.97122,0.00077,4.037,0.566,6110,6.47936,15,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,195199644,1321.01,1,,PC,FP,313.536466,37.789358,10.085,0.015,10.405,0.005,1712.25971,0.0023,1.19888,0.00025,1.558,0.206,1169.03,1.88168,15,Large and slight depth-aperture correlation,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,240450679,1322.01,1,,PC,FP,323.527352,46.931789,10.082,0.01,10.129,0.005,1711.44969,0.00104,3.37644,0.00031,1.437,0.263,5791.2,13.5921,15,TFOP FP,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,256886630,1323.01,1,,PC,,329.38502,41.44951,8.266,0.006,8.33,0.03,1713.20059,0.00597,2.03905,0.00116,2.26,0.948,430,10.5726,15 16,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,266688542,1324.01,1,,PC,,321.023884,46.384742,10.189,0.008,10.549,0.007,1712.0403,0.00738,2.94527,0.00186,2.549,0.484,1240,3.71925,15 16,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,274942910,1325.01,1,,PC,FP,322.925575,41.797,9.981,0.006,11.033,0.019,1711.99618,0.00483,1.07922,0.00042,2.393,0.239,939.014,1.85104,15,Slight depth-aperture correlation but scatter also increased; potential L1 candidate ,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,275111900,1326.01,1,,PC,FP,323.206889,39.072232,8.675,0.006,8.81,0.03,1714.01754,0.00118,8.04169,0.00089,5.191,0.307,4374.53,1.38143,15,Period could be 2x,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,312083267,1327.01,1,,PC,,303.295219,36.725488,8.382,0.006,8.52,0.03,1686.69431,0.00191,3.93958,0.0003,1.948,0.422,1140,2.21494,14 15,Likely synchronized and somewhat V shaped,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,330332501,1328.01,1,,PC,,315.110421,46.060548,10.36,0.03,10.872,0.008,1715.45035,0.00569,4.01677,0.00096,2.679,0.499,930,2.53827,15 16,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,345996087,1329.01,1,,PC,FP,327.48009,44.080133,10.284,0.006,10.549,0.006,1712.72322,0.00808,2.01976,0.00179,3.394,0.614,3963.85,516.298,15,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
spoc,tic8,357457104,1330.01,1,,PC,,315.540896,45.775741,9.521,0.136,12.447,0.044,1712.4145,0.00438,1.748063,0.00066,2.166971,0.163,1415.144301,271.316,15 16, limited stellar information; likely giant from Gaia DR2 parallax~0.09 and temp~3300K; Transits phased with oot variability,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,387664866,1331.01,1,,PC,FP,323.548625,50.4815,9.084,0.006,9.623,0.004,1712.51758,0.00458,2.65646,0.00109,2.475,0.355,773.369,2.53298,15,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,387664868,1332.01,1,,PC,FP,323.550287,50.481754,10.255,0.067,11.565,0.021,1712.51369,0.00498,2.65688,0.00121,2.615,0.342,1959.88,5.16302,15,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,395171208,1333.01,1,,PC,,325.0146,48.406813,9.035,0.006,9.438,0.003,1715.11714,0.00055,4.72088,9.00E-05,4.374,0.05,5810,0.180146,15 16,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,42123111,1334.01,1,,PC,,302.220067,38.245229,9.553,0.017,9.663,0.004,1686.4671,0.00263,4.03349,0.00044,2.684,0.277,1530,1.51615,14 15,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,89759617,1335.01,1,,PC,,301.564678,35.588405,10.481,0.02,10.646,0.023,1685.60275,0.00547,3.33041,0.00068,3.976,0.34,3630,1491.1,14 15,Slight depth aperture correlation,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,tic8,92783821,1336.01,1,,PC,,303.017381,35.524664,10.211,0.017,10.527,0.006,1685.18631,0.00413,3.86283,0.00059,1.232,0.383,1700,12.4441,14 15,,2019-10-17 00:30:12+0000,2020-10-07 22:48:11+0000
qlp,gaia-dr2,160708862,1337.01,1,1337 b,PC,KP,227.270388,-42.704941,9.879,0.006,9.946,0.005,1602.83643,0.00186,3.34287,0.0005,3.404,0.146,14310,6.81734,11,KELT-26 b (Rodriguez Martinez et al),2019-10-29 00:00:00+0000,2020-10-07 22:48:12+0000
spoc,tic7,260128333,1338.01,1,1338 b,PC,CP,92.13321,-59.541114,11.446,0.018,11.722,0.022,1436.209357,0.021428,71.416874,0.013343,14.844805,0.929534,2512.31142,340.861,4 5 6 7 8 9 10 11 12,some transits may be spurious so period could be at longer interval,2019-10-29 00:00:00+0000,2020-10-07 22:48:12+0000
spoc,tic8,269701147,1339.01,1,,PC,,302.023979,66.850576,8.293,0.006,8.97,0.03,1715.356793,0.000444,8.880251,2.40E-05,3.040827,0.080806,1226.746761,16.379503,15 16 17 18 19 21 22 24 25,multi-planet system; candidate .01,2019-10-30 15:08:00+0000,2020-10-07 22:48:12+0000
spoc,tic8,269701147,1339.02,2,,PC,,302.023979,66.850576,8.293,0.006,8.97,0.03,1726.053594,0.001068,28.580332,0.000267,4.446204,0.110615,1032.219753,22.87392,15 16 17 18 19 21 22 24 25,part of possible multi-planet system,2019-10-30 15:08:00+0000,2020-10-07 22:48:12+0000
spoc,tic8,269701147,1339.03,3,,PC,,302.023979,66.850576,8.293,0.006,8.97,0.03,1743.553952,0.001242,38.351829,0.000368,5.4869,0.139688,1048.642702,25.824326,15 16 17 18 19 21 22 24 25,period updated,2019-11-15 23:57:09+0000,2020-10-07 22:48:14+0000
spoc,tic8,233681149,1340.01,1,,PC,FP,260.364977,65.011873,10.8037,0.0061,11.297,0.013,1683.689629,0.005049,8.587467,0.004981,5.14589,0.395515,1904.813148,340.71796,14 15 16 17 18,Centroid offset centered on 233681148; very likely EB; TFOP FP,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,233390838,1341.01,1,,PC,FP,301.55929,59.490864,9.536,0.006,10.011,0.005,1685.81252,0.00034,6.44758,8.00E-05,2.581,0.058,11196.91731,114.75188,15 16,TFOP FP; EB,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,256621916,1342.01,1,,PC,FP,300.488319,60.246439,10.424,0.007,10.9678,0.0459,1684.47562,0.00112,1.41354,6.00E-05,1.213,0.293,15231.5,643.725,15 16,TFOP FP,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,358631536,1343.01,1,,PC,,317.575436,48.464288,10.006,0.006,10.157,0.005,1714.78744,0.00978,3.40304,0.00101,5.03,1.443,490,6.35029,15 16,Some depth-aperture correlation; crowded field,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,1400770435,1344.01,1,,PC,FP,264.961577,56.078916,8.888,0.006,9.4101,0.0459,1686.33776,0.0006,13.74306,0.00021,2.366,0.102,10939.9531,148.90973,14 15 16 17 18 19,2 stars in pixel; TFOP FP,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,160487753,1345.01,1,,PC,,238.0318,74.406694,10.805,0.006,11.395,0.024,1715.45948,0.01811,8.47134,0.00488,6.989,1.941,540,185.819,15 16 19,Marginal,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
spoc,tic8,219852882,1346.01,1,,PC,,256.622915,68.842916,10.726,0.006,11.693,0.023,1687.724121,0.001493,5.502538,4.40E-05,2.823092,0.282888,851.510038,52.37622,14 15 16 17 18 19 20 21 22 23 24 25 26,multi; potential level 1 candidate,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
spoc,tic8,219852882,1346.02,2,,PC,,256.622915,68.842916,10.726,0.006,11.693,0.023,1684.537138,0.000611,1.762256,9.00E-06,0.757602,0.142698,697.104296,50.747604,14 15 16 17 18 19 20 21 22 23 24 25 26,Candidate interior to TOI 1346.01 (5.5d). check for TTVs. Contaminating bright star 1 pixel away.,2020-02-21 21:35:16+0000,2020-10-07 22:47:46+0000
spoc,tic8,229747848,1347.01,1,,PC,,280.326761,70.289941,10.716,0.007,11.168,0.013,1683.556252,0.000516,0.847439,6.00E-06,0.897601,0.149808,429.227414,28.97429,14 15 16 17 19 20 21 22 23 24 25 26,multi,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
spoc,tic8,229747848,1347.02,2,,PC,,280.326761,70.289941,10.716,0.007,11.168,0.013,1683.354444,0.002696,4.841665,9.10E-05,2.347552,0.553854,427.901661,51.473343,14 15 16 17 19 20 21 22 23,potential L1 candidate in multi-planet system; low SNR; check neighbors; not detected in s14s26 data,2020-07-16 04:56:45+0000,2020-10-07 22:48:16+0000
qlp,tic8,229770036,1348.01,1,,PC,FP,282.174188,70.839697,10.667,0.006,11.579,0.048,1684.50173,0.00575,2.14056,0.00023,2.029,0.369,355.83158,34.70787,16,Low SNR; potential level 1 candidate; TFOP FP,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,272635712,1349.01,1,,PC,FP,231.161861,67.464953,9.348,0.006,10.011,0.005,1693.57405,0.00871,12.71672,0.00223,2.529,0.466,388.126,1.60411,16,Low SNR; potential level 1 candidate,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,233953967,1350.01,1,,PC,,305.395116,56.462626,10.359,0.006,11.028,0.009,1687.8352,0.00941,5.54019,0.00135,7.158,0.603,2560,4.45481,14 15 16,Too large to be a planet; likely EB,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,1718201850,1351.01,1,,PC,FP,286.747137,71.712183,10.327,0.02,11.0355,0.0543,1686.00268,0.00066,5.92936,0.00025,3.175,0.197,12429.7,1.44466,14 15 16 17 19,Could be on TOI 1183 (258777137); TFOP FP,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,336740528,1352.01,1,,PC,FP,334.738434,61.148933,10.421,0.006,10.97,0.008,1740.6261,0.00133,5.29625,0.00054,3.07,0.134,4741.26,1.99973,16 17,,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,279177746,1353.01,1,,PC,,313.88516,46.502071,10.15,0.075,10.246,0.006,1742.08267,0.00655,4.43126,0.00207,1.724,0.712,1790,39.778,15 16,likely variability; low snr,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,365683032,1354.01,1,,PC,,312.179909,51.910681,8.788,0.01,8.8316,0.0459,1716.30091,0.01164,1.42904,0.00048,3.291,0.452,1210,160.281,15 16,Likely stellar variability,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,372264750,1355.01,1,,PC,,331.307473,66.775264,8.653,0.006,8.72,0.03,1740.23682,0.00023,2.17026,1.00E-05,2.221,0.112,6100,0.425468,16 17 18,,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,277566483,1356.01,1,,PC,,311.194606,54.502184,8.947,0.044,9.043,0.003,1721.35802,0.00272,12.14447,0.00102,16.998,0.542,5600,0.362001,15 16,likely EB; need stellar radius estimate,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,357972447,1357.01,1,,PC,,316.955917,50.500933,10.219,0.006,10.819,0.008,1715.16964,0.0043,0.33759,5.00E-05,1.32,0.189,380,0.804295,15 16,Likely EB,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,275501623,1358.01,1,,PC,,320.116068,61.120233,8.637,0.006,8.65,0.03,1739.603,0.00406,1.67317,0.00021,2.55,0.345,450,0.504557,16 17,Rs 2.45 from TIC8; Rp ~5; 4.5 sigma odd-even,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,416624606,1359.01,1,,PC,FP,310.03803,50.323912,10.273,0.024,10.756,0.008,1717.60129,0.00308,2.51584,0.00024,2.644,0.241,1750,207.701,15 16,,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,330468175,1360.01,1,,PC,,315.166184,47.785991,10.015,0.021,10.144,0.005,1739.28,0.0077,0.70902,0.00036,2.49,0.287,570,1.19453,15 16,Raw light curve aperture 2 and 3 look like they have different depths. Possible depth/aperture correlation and EB.,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,277447970,1361.01,1,,PC,,320.829507,52.814735,10.22,0.006,10.42,0.006,1715.83154,0.00116,2.23788,9.00E-05,3.331,0.317,4960,0.658217,15 16,rapidly rotating star,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,395142888,1362.01,1,,PC,,335.300855,59.560822,9.774,0.032,10.386,0.006,1739.51354,0.00395,1.91678,0.0003,1.319,0.261,520,2.16329,16 17,Variable star,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,230017325,1363.01,1,,PC,,291.469184,61.776106,10.384,0.007,11.036,0.008,1691.30332,0.00436,9.6926,0.00059,2.492,0.504,1060,2.25813,14 15 16 17 18 19,Potentially blended; matches TIC 230017324 (TOI 1280.01); 4 sigma odd-even,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,26880783,1364.01,1,,PC,,293.443593,53.464558,9.212,0.007,9.24,0.003,1740.4666,0.00257,1.77587,0.00038,2.069,0.239,690,0.716466,16,Rs 3.2,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,367099243,1365.01,1,,PC,FP,317.729556,72.615415,10.485,0.006,11.043,0.01,1739.49847,0.00101,1.8286,0.00015,3.464,0.065,25861.1,1290.59,16 17 18 19,V-shaped; depth-aperture correlation; TFOP FP,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,120602501,1366.01,1,,PC,FP,337.68645,40.003966,8.482,0.006,9.112,0.003,1745.78847,0.00066,7.43062,0.00051,3.285,0.11,8069.041981,74.67773,16,2x period,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,129539786,1367.01,1,,PC,FP,343.953925,39.645239,9.241,0.006,9.713,0.003,1739.37304,0.0034,2.08839,0.00063,2.14,0.518,698.401,1.98731,16,,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,136971594,1368.01,1,,PC,,317.966686,43.59286,9.138,0.006,9.784,0.004,1711.81369,0.00474,1.25562,0.00024,2.304,0.293,290,0.738273,15 16,Low SNR; some depth-aperture correlation,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,155005217,1369.01,1,,PC,,345.243835,42.549318,10.422,0.01,10.593,0.006,1741.68632,0.00165,7.60475,0.00112,5.678,0.145,4260,0.545066,16,Possibly twice the period,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,155114483,1370.01,1,,PC,,345.748384,44.564887,9.251,0.006,9.389,0.003,1740.10211,0.00109,5.26491,0.0002,2.543,0.315,3440,2.77609,16 17,Possible secondary; two stars in pixel; >3 sigma centroid offset,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,162130054,1371.01,1,,PC,FP,331.117682,31.018774,9.948,0.008,10.357,0.006,1716.37251,0.00046,5.01036,9.00E-05,2.842,0.107,14280.3,189.141,16,Possible secondary,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,164150539,1372.01,1,,PC,FP,335.753529,30.57271,10.313,0.006,10.843,0.008,1741.73224,0.00251,6.16027,0.00088,0.359,0.039,2130,29.9217,16,Minor depth-aperture correlation,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,176899385,1373.01,1,1373 b,KP,KP,354.774209,42.465973,9.996,0.006,10.469,0.005,1740.18871,0.00036,3.85288,5.00E-05,3.263,0.175,8780,1.07298,16 17,HAT-P-6 b,2019-10-30 21:47:36+0000,2020-10-07 22:48:12+0000
qlp,tic8,190430205,1374.01,1,,PC,,324.92253,46.220223,9.826,0.011,10.12,0.005,1712.06866,0.0107,1.06884,0.00034,2.512,0.474,470,1.70665,15 16,Low SNR,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,190442486,1375.01,1,,PC,FP,324.935469,41.950786,10.457,0.016,10.57,0.006,1715.25306,0.01415,5.45727,0.00233,3.203,0.655,1180,4.95998,15 16,Minor depth-aperture correlation,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,190743990,1376.01,1,,PC,,325.787159,45.646897,10.257,0.006,10.776,0.008,1712.33329,0.00312,1.73866,0.00018,1.273,0.402,1020,3.74003,15 16,,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,240613164,1377.01,1,,PC,FP,326.305242,45.812568,10.144,0.009,10.097,0.005,1712.05324,0.00122,1.99143,8.00E-05,4.136,0.071,16745.8,646.568,16,no Rs; could be off target,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,249812036,1378.01,1,,PC,,339.785507,49.426578,9.624,0.013,9.824,0.004,1741.14755,0.00121,5.77804,0.00028,2.378,0.154,5170,221.68,16 17,2 stars in pixel,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,252490659,1379.01,1,,PC,FP,344.35979,53.14089,10.384,0.006,11.003,0.009,1739.41415,0.00196,,,4.119,0.273,18121.2,1779.6,16,Single transit,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,274170255,1380.01,1,,PC,,316.44622,46.845139,9.328,0.006,10.145,0.007,1712.04951,0.0055,1.41072,0.00028,2.623,0.4,500,1.05689,15 16,Crowded field; likely EB; some depth-aperture correlation,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,275722992,1381.01,1,,PC,,318.78499,44.899713,10.379,0.019,10.548,0.007,1715.31816,0.00713,6.56034,0.00137,3.032,0.508,1570,3.56728,15 16,2 stars in pixel,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,276360911,1382.01,1,,PC,FA,329.053355,55.740963,9.624,0.006,10.111,0.004,1738.89623,0.00188,0.44482,5.00E-05,1.058,0.174,1610,7.30347,16 17,,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,313506357,1383.01,1,,PC,FP,347.757262,45.93369,9.562,0.006,10.091,0.003,1739.62621,0.00161,1.53709,0.00018,2.35,0.153,1773.67,0.787407,16 17,likely off target; centroid offset; needs follow-up photometry,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,328167090,1384.01,1,,PC,FP,331.66348,55.686295,10.001,0.006,10.675,0.008,1739.01537,0.00606,0.71255,0.00025,1.809,0.516,461.164,3.40608,16 17,likely variability; needs follow-up photometry; TFOP FP,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,329864959,1385.01,1,,PC,FP,333.244967,53.984528,8.437,0.023,8.54,0.03,1739.96744,0.00077,4.52318,0.00024,5.099,0.148,25109.1,4.08384,16 17,TFOP FP,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,343019899,1386.01,1,,PC,,334.503696,54.319,10.062,0.006,10.61,0.008,1752.31132,0.00193,,,5.694,0.842,3750,1.99008,16 17,single transit,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,343442463,1387.01,1,,PC,FP,341.518612,55.162943,8.959,0.006,9.167,0.003,1739.5222,0.0029,0.78381,0.00015,1.443,0.189,426.099,1.1574,16,,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,346338552,1388.01,1,1388 b,KP,KP,344.445185,38.675099,9.76,0.006,9.827,0.194,1739.94268,0.00048,4.46491,0.0002,2.703,0.214,15560,3.21152,16,HAT-P-1 b,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,353038705,1389.01,1,,PC,,333.131939,31.364678,9.957,0.006,10.727,0.009,1711.76216,0.00374,3.06317,0.00037,1.831,0.161,740,1.62131,15 16,Need stellar radius,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,365389353,1390.01,1,,PC,,323.864565,51.323558,10.309,0.02,10.62,0.007,1716.35354,0.00331,2.63725,0.00033,2.87,0.225,1270,1.39929,15 16,Minor depth-aperture correlation,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,389182138,1391.01,1,,PC,,343.635752,54.161771,10.46,0.006,11.141,0.012,1740.10705,0.005,2.72687,0.0005,2.467,0.521,980,2.66879,16 17,Potential level 1 candidate,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,416987878,1392.01,1,,PC,,322.892129,50.320725,10.399,0.029,10.782,0.009,1712.7665,0.00452,2.86876,0.00042,2.422,0.362,1030,2.17774,15 16,,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,430528566,1393.01,1,,PC,,333.171522,52.901085,9.517,0.087,9.787,0.15,1738.74737,0.00133,0.55909,3.00E-05,0.955,0.258,990,8.55091,16 17,Rs 1.2 from Gaia,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,431156009,1394.01,1,,PC,,340.395452,51.965217,9.443,0.006,9.925,0.004,1741.20158,0.00919,2.95635,0.00095,3.969,0.374,610,143.089,16 17,Potential level 1 candidate,2019-10-30 21:47:37+0000,2020-10-07 22:48:12+0000
qlp,tic8,468472950,1395.01,1,,PC,,321.283238,40.887851,10.128,0.006,10.637,0.006,1712.35831,0.00523,0.98736,0.00017,1.464,0.252,370,1.22746,15 16,,2019-10-30 21:47:37+0000,2020-10-07 22:48:13+0000
qlp,tic8,468845640,1396.01,1,,PC,FP,337.833488,53.795971,10.322,0.006,11.631,0.017,1741.72914,0.00222,3.99307,0.00063,4.783,0.567,3892.81,3.4588,16 17,TFOP FP,2019-10-30 21:47:37+0000,2020-10-07 22:48:13+0000
qlp,tic8,64553698,1397.01,1,,PC,FP,338.452567,57.563511,10.18,0.006,10.645,0.007,1739.38447,0.00103,8.67911,0.00077,3.516,0.163,10134.9,312.555,16 17,,2019-10-30 21:47:37+0000,2020-10-07 22:48:13+0000
qlp,tic8,66445643,1398.01,1,,PC,FP,341.386313,48.161585,8.629,0.008,8.68,0.03,1742.59061,0.00397,6.55236,0.00189,2.74,0.449,920.61,1.82005,16 17,TFOP FP,2019-10-30 21:47:37+0000,2020-10-07 22:48:13+0000
qlp,tic8,66783360,1399.01,1,,PC,,341.970782,49.91807,10.211,0.006,10.591,0.006,1738.98406,0.00349,1.38155,0.00015,2.263,0.614,1210,4.84501,16 17,,2019-10-30 21:47:37+0000,2020-10-07 22:48:13+0000
qlp,tic8,258801269,1400.01,1,,PC,FP,287.025039,66.29075,10.938,0.007,11.55,0.019,1689.02568,0.00479,5.48923,0.00073,3.29,0.476,910,601.741,14 15 16 17 18 19,,2019-10-30 21:47:37+0000,2020-10-07 22:48:13+0000
qlp,tic8,259126549,1401.01,1,,PC,FP,291.41184,69.113007,10.983,0.006,11.534,0.013,1684.19335,0.00046,7.38448,0.00012,4.538,0.118,20998.8,1.77768,16,Retired as TFOP FP. TICv8 Rs = 1.43 Rsun; Rp ~ 24 Re,2019-10-30 21:47:37+0000,2020-10-07 22:48:13+0000
qlp,tic8,259129875,1402.01,1,,PC,FP,291.880214,68.014662,10.59,0.007,10.798,0.008,1684.09715,0.00151,0.43889,1.00E-05,0.947,0.245,650,2.06904,14 15 16 17 18 19,Likely EB,2019-10-30 21:47:37+0000,2020-10-07 22:48:13+0000
qlp,tic8,328750515,1403.01,1,,PC,,332.287068,57.938944,10.739,0.006,11.252,0.013,1740.90523,0.00869,2.33535,0.00153,3.857,0.287,3440,1257.69,16 17,,2019-10-30 21:47:37+0000,2020-10-07 22:48:13+0000
spoc,tic8,352239069,1404.01,1,,PC,,292.196069,58.614757,10.943,0.006,11.202,0.012,1686.10642,0.002619,6.869728,0.000163,3.966186,0.314487,881.536879,89.14604,14 15 16 26,Low SNR; could be variability; young star,2019-10-30 21:47:37+0000,2020-10-07 22:48:13+0000
qlp,tic8,387834907,1405.01,1,,PC,FP,315.669066,70.080307,8.424,0.006,9.396,0.004,1739.88011,0.00199,12.64001,0.00298,6.893,0.425,9458.38,557.294,16 17,TFOP FP; Need stellar radius; possible secondary at ~0.2; second transit in s17 happens just after start of orbit,2019-10-30 21:47:37+0000,2020-10-07 22:48:13+0000
qlp,gaia-dr2,231736113,1406.01,1,,PC,,82.127958,-48.408973,11.427,0.006,11.952,0.037,1414.60564,0.00321,10.57567,0.00121,4.092,0.29,5180,2.26106,4 5 6,,2019-10-31 22:56:30+0000,2020-10-07 22:48:13+0000
qlp,gaia-dr2,69747919,1407.01,1,1407 b,KP,KP,336.57612,-18.01167,7.705,0.018,8.24,0.03,1356.975421,0.0023,9.978572,2.20E-05,3.6,,211,,2,K2-167 b,2019-10-31 22:56:30+0000,2020-10-07 22:48:13+0000
spoc,tic8,364186197,1408.01,1,,PC,,313.510877,72.580522,8.824,0.006,9.27,0.003,1740.860909,0.000354,4.424575,1.00E-05,1.566191,0.031936,2310.279149,37.23246,16 17 18 19 24 25,"TOI 1408 under investigation the observing notes read ""The second TRES observation yields a small but significant velocity shift consistent with a hot Jupiter companion.""",2019-11-06 20:55:18+0000,2020-10-07 22:48:13+0000
spoc,tic8,115771549,1409.01,1,,PC,FP,339.815963,33.889486,8.376,0.006,8.87,0.03,1740.046657,0.00101,4.718228,0.00038,4.597317,0.482,2797.302262,40.48612,16,"TOI 1409 TFOP FP; Retired as SB2; ""The first TRES observation reveals a spectacular double-lined spectrum with nearly equal components.""",2019-11-06 20:55:18+0000,2020-10-07 22:48:13+0000
spoc,tic8,199444169,1410.01,1,,PC,,334.883243,42.560269,10.192,0.006,11.111,0.015,1739.729664,0.00148,1.216835,0.00016,1.09763,0.21,1483.912712,66.88312,16,potential L1,2019-11-06 20:55:18+0000,2020-10-07 22:48:13+0000
spoc,tic8,116483514,1411.01,1,,PC,,232.945069,47.056836,9.1043,0.006,10.51,0.03,1739.475408,0.000839,1.452042,1.10E-05,1.51925,0.115206,366.405754,20.508575,16 23 24,TOI 1411 under investigation; potential L1 candidate; centroid offset,2019-11-06 20:55:18+0000,2020-10-07 22:48:13+0000
spoc,tic8,116483734,1412.01,1,,PC,FP,233.065047,47.861051,11.0997,0.006,12.343,0.046,1739.290045,0.001034,4.731974,0.000355,0.827828,0.099809,4236.355855,377.15256,16,TFOP FP,2019-11-06 20:55:18+0000,2020-10-07 22:48:13+0000
spoc,tic8,119700084,1413.01,1,,PC,,333.252968,37.627739,10.1188,0.006,10.849,0.008,1741.089886,0.00129,6.116688,0.000728,0.532622,0.598871,1631.660734,240.42992,16,Check nearby stars; Potential L1 candidate,2019-11-06 20:55:18+0000,2020-10-07 22:48:13+0000
spoc,tic8,125442121,1414.01,1,,PC,APC,351.579703,38.552975,11.029,0.0086,11.284,0.014,1739.332302,0.000737,3.01963,0.000177,3.60455,0.040758,13178.08616,414.5518,16,Possible EB and very active star,2019-11-06 20:55:18+0000,2020-10-07 22:48:13+0000
spoc,tic8,148782377,1415.01,1,,PC,,219.037396,42.378275,8.39816,0.0061,8.86,0.03,1933.177794,0.001553,14.419358,0.002257,5.163571,0.199971,1090.100177,63.073494,23,variable star,2019-11-06 20:55:18+0000,2020-10-07 22:48:13+0000
spoc,tic8,158025009,1416.01,1,,PC,,216.924024,41.953422,9.0739,0.006,9.91,0.03,1928.811754,0.002218,1.069606,0.000155,1.476588,0.278406,460.520791,43.25454,23,TOI 1416 under investigation; potential L1 candidate,2019-11-06 20:55:18+0000,2020-10-07 22:48:13+0000
spoc,tic8,164173105,1417.01,1,,PC,,335.825247,35.035,8.51017,0.0067,8.795,0.002,1739.286637,0.000394,3.072641,9.90E-05,2.229581,0.018431,10682.54555,242.52263,16,Likely EB,2019-11-06 20:55:18+0000,2020-10-07 22:48:13+0000
spoc,tic8,224600500,1418.01,1,,PC,FA,254.958661,58.462585,6.76754,0.0066,6.87993,0.023,1683.681558,0.002569,0.676324,3.30E-05,2.619898,0.274946,19.634186,2.887327,14 15 16 17 18 19,,2019-11-06 20:55:18+0000,2020-10-07 22:48:13+0000
spoc,tic8,311035838,1419.01,1,1419 b,KP,KP,206.094141,48.028668,10.7164,0.0061,11.856,0.021,1739.450795,0.000306,2.899733,6.50E-05,2.049797,0.026909,12899.98678,106.316055,16,TOI 1419; HAT-P-3 b,2019-11-06 20:55:18+0000,2020-10-07 22:48:13+0000
spoc,tic8,321857016,1420.01,1,,PC,,322.941323,66.348867,11.2287,0.006,11.655,0.022,1745.305586,0.000392,6.956113,1.50E-05,3.3628,0.034057,15989.2311,127.81271,16 24,TOI 1420,2019-11-06 20:55:18+0000,2020-10-07 22:48:13+0000
spoc,tic8,329277372,1421.01,1,,PC,FP,332.630267,57.282435,10.508,0.019,11.176,0.01,1739.766178,0.000434,2.887829,9.00E-05,3.715799,0.022488,46762.97443,760.27924,16,Likely EB; Check neighbor; TFOP FP,2019-11-06 20:55:18+0000,2020-10-07 22:48:13+0000
qlp,tic8,333473672,1422.01,1,,PC,,354.241207,39.639413,10.131,0.006,10.622,0.007,1745.92109,0.00597,12.99844,0.00334,3.945,0.475,930,1.80583,16 17,Potential L1 candidate,2019-11-06 20:55:19+0000,2020-10-07 22:48:13+0000
spoc,tic8,346418409,1423.01,1,,PC,,344.610093,39.658876,10.9243,0.0061,11.741,0.04,1740.961818,0.00349,2.755653,0.00084,3.396728,0.232303,2854.458929,153.26804,16,some odd-even,2019-11-06 20:55:19+0000,2020-10-07 22:48:13+0000
spoc,tic8,418959198,1424.01,1,,PC,,344.907248,36.517643,10.5152,0.0061,11.308,0.019,1740.530523,0.005486,4.897647,0.002144,2.769362,0.438637,1251.488699,321.50842,16,Check nearby stars; potential L1 candidate,2019-11-06 20:55:19+0000,2020-10-07 22:48:13+0000
spoc,tic8,350132371,1425.01,1,,PC,APC,329.090884,68.998189,9.258,0.006,9.875,0.005,1739.132481,9.40E-05,1.031834,1.00E-06,1.753283,0.011096,5858.913516,31.377464,16 17 18 24,Stellar modulation is synchronized with transit signal. Could be EB at 2xP,2019-11-12 16:59:56+0000,2020-10-07 22:48:13+0000
qlp,tic8,128501004,1426.01,1,,PC,FP,339.033778,37.840794,9.77,0.006,10.298,0.012,1739.0012,0.00029,0.78999,2.00E-05,1.153,0.029,5750,279,16,v-shaped,2019-11-12 16:59:56+0000,2020-10-07 22:48:13+0000
qlp,tic8,2041563029,1427.01,1,,PC,FP,346.517459,43.898795,10.053,0.006,10.7795,0.0459,1747.00971,0.0003,12.80758,0.00023,3.596,0.083,27112.7,6.97744,16,could be a multi-planet system or an EB,2019-11-12 16:59:56+0000,2020-10-07 22:48:13+0000
qlp,tic8,377304435,1428.01,1,,PC,FP,287.050197,55.303671,10.848,0.008,11.396,0.015,1691.56061,0.00632,11.35626,0.00118,6.047,0.638,2190,58.5655,14 15 16 19,Possible multi,2019-11-12 16:59:56+0000,2020-10-07 22:48:13+0000
spoc,tic8,138968089,1429.01,1,,PC,FP,295.101101,40.986693,11.6459,0.0061,11.899,0.025,1711.558151,0.002354,0.641256,0.000109,1.116108,0.698521,1029.534833,156.71747,15,KOI-272; Kepler PC,2019-11-14 17:07:14+0000,2020-10-07 22:48:13+0000
spoc,tic8,293954617,1430.01,1,,PC,,300.614264,53.376815,8.3879,0.006,9.19,0.03,1713.081336,0.002105,7.434007,0.001097,2.758782,0.247119,744.738603,50.717613,15,TOI 1430 TFOP under investigation,2019-11-14 17:07:14+0000,2020-10-07 22:48:13+0000
spoc,tic8,375506058,1431.01,1,,PC,,316.203603,55.587919,7.798,0.006,8.03,0.03,1712.675266,0.00031,2.65044,2.00E-05,2.519451,0.123,5680.412233,32.71546,15 16,,2019-11-14 17:07:14+0000,2020-10-07 22:48:13+0000
qlp,tic8,256783784,1432.01,1,,PC,,329.401565,36.321593,9.465,0.006,10.061,0.004,1715.30418,0.00744,6.11219,0.00173,2.186,0.387,550,1.84755,15 16,TOI 1432 TFOP work in progress,2019-11-14 17:07:14+0000,2020-10-07 22:48:13+0000
spoc,tic8,13684720,1433.01,1,,PC,,305.538023,36.064572,12.4647,0.007419,15.6,0.2,1695.012224,0.000566,12.437607,0.00025,1.732323,0.034109,128446.9051,3347.1887,14 15,,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,138588540,1434.01,1,,PC,,176.380577,65.540985,8.0621,0.006,8.78,0.03,1703.403139,0.002018,29.889399,0.00286,3.699373,0.410972,760.597721,75.38388,14 15,critical L1 candidate; TFOP under investigation; 2 of 3 transits in spoc s14-23 are on momentum dumps,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,153976959,1435.01,1,,PC,,203.536935,67.621654,9.9802,0.006,10.631,0.007,1683.419192,0.002021,0.685999,5.40E-05,0.928055,0.166417,200.195555,34.55777,14 15,Possibly stellar variability,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,154383539,1436.01,1,,PC,,215.602457,55.333674,11.0906,0.006,12.006,0.03,1711.901741,0.002036,0.867492,6.50E-05,1.217543,0.375861,479.153014,52.1451,15 16,L1 critical candidate,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,198356533,1437.01,1,,PC,,256.138667,56.842636,8.69378,0.0062,9.173,0.003,1700.731357,0.00299,18.841117,0.000305,6.26468,0.210642,366.172424,17.914108,14 15 16 17 18 19 20 21 22 23 24 25 26,potential L1 candidate,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
qlp,tic8,229650439,1438.01,1,,PC,,280.92429,74.937576,10.284,0.039,10.957,0.014,1688.76625,0.00189,5.13969,5.00E-05,0.878,0.238,660,2.66039,14 15 16 17 18 19 20 21 23 24 25 26,TOI 1438; under investigation by TFOP,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,229650439,1438.02,2,,PC,,280.92429,74.937576,10.284,0.039,10.957,0.014,1689.913585,0.001888,9.428141,9.30E-05,1.523198,0.141475,764.302568,52.152992,14 15 16 17 18 19 20 21 23 24 25 26,Outer planet in a TOI multi-planet system,2020-02-21 21:35:16+0000,2020-10-07 22:47:46+0000
spoc,tic8,232982558,1439.01,1,,PC,,241.763944,67.877729,9.98671,0.0062,10.55,0.007,1703.480931,0.003315,27.643024,0.000462,5.497369,0.468637,608.433232,35.368973,14 15 16 17 18 19 20 21 22 23 24 25 26,2 stars in pixel,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,solar,233617847,1440.01,1,,PC,,283.794346,64.531205,9.601,0.018,10.224,0.005,1683.964929,0.00529,15.516857,0.001715,5.857807,0.553391,924.879856,99.31412,14 15 16,Three bright stars within TESS pixel; Slight centroid shift. Rp may be larger than stated,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,solar,233617847,1440.02,2,,PC,,283.794346,64.531205,9.601,0.018,10.224,0.005,1684.300706,0.003737,4.627287,9.70E-05,3.836887,0.713868,285.445478,38.03057,14 15 16 17 18 20 21 23 24 25 26,Actual Rp is larger than reported Rp because star is late F star and reported Rp assumes 1 Rsun,2020-09-23 20:00:30+0000,2020-10-07 22:48:20+0000
spoc,tic8,233951353,1441.01,1,,PC,,305.413106,58.141187,9.48477,0.0061,10.041,0.004,1695.41442,0.004795,22.095791,0.002594,5.573127,0.675763,485.634639,48.577484,14 15 16,,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,235683377,1442.01,1,,PC,,287.290805,74.172284,12.4934,0.007477,15.39,0.2,1683.450582,0.000285,0.409072,4.00E-06,0.602739,0.144483,1349.187274,75.95146,14 15 16 17 18 19 20 21 22 23 24 25 26,Under investigation by TFOP; USP,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,237232044,1443.01,1,,PC,,297.400261,76.139084,9.9377,0.006,10.675,0.008,1693.246617,0.002927,23.540606,0.000373,4.332599,0.226305,847.923702,36.75093,14 16 17 18 19 20 23 24 25 26,TOI 1443; Under investigation by TFOP,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,258514800,1444.01,1,,PC,,305.474313,70.943794,10.1522,0.006,10.936,0.009,1711.369859,0.000762,0.470254,6.00E-06,1.152548,0.134804,198.235857,16.148201,15 16 17 18 19 22 24 25 26,level-one candidate; TOI 1444 under investigation,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
qlp,tic8,259172391,1445.01,1,,PC,,292.767675,71.497387,10.6074,0.0061,10.931,0.009,1687.57755,0.00535,9.81327,0.00033,3.905,0.548,590,0.654358,23,Some transits affected by scattered light and momentum dumps; TOI 1445 under investigation,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,259172391,1445.02,2,,PC,,292.767675,71.497387,10.6074,0.0061,10.931,0.009,1683.518815,0.002052,4.784248,5.80E-05,3.245774,0.28582,453.713202,40.79166,14 15 16 17 18 19 20 21 22 23 25 26,multi; close to 2:1 resonance,2020-07-16 04:56:45+0000,2020-10-07 22:48:16+0000
spoc,tic8,294471966,1446.01,1,,PC,,302.001394,51.361907,10.7502,0.0061,11.577,0.02,1689.365969,0.004497,6.31719,0.000716,2.410419,0.623949,681.785772,84.029594,14 15 16,,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,298073824,1447.01,1,,PC,,201.33695,75.98272,8.1033,0.006,8.45,0.03,1684.296513,0.003088,1.229303,0.000136,4.474106,0.331366,106.703481,10.985767,14 15,Possibly stellar variability,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,343628284,1448.01,1,,PC,,316.32413,57.771374,13.1717,0.007362,15.678,0.066,1713.333728,0.005488,8.113675,0.001414,2.345935,0.3259,7360.998654,996.4872,15 16,There is scattered light which may have caused the centroid shift.,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,356158613,1449.01,1,,PC,,300.707846,39.668149,10.745,0.033,12.52,0.1,1688.304348,0.004504,24.71039,0.006524,2.644476,0.504973,2218.672774,323.61194,14 15,,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,356158613,1449.02,2,,PC,,300.707846,39.668149,10.745,0.033,12.52,0.1,1683.586507,0.003382,2.3689,0.000274,1.851905,0.785258,696.77601,98.07484,14 15,,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,377293776,1450.01,1,,PC,,286.853477,59.085933,10.0306,0.007307,12.28,0.2,1685.345871,0.000565,2.043882,8.00E-06,0.947132,0.301475,504.692302,40.73298,14 15 16 17 19 20 21 22 23 24 25 26,potential L1 candidate; check nearby,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
qlp,tic8,417931607,1451.01,1,,PC,,186.524333,61.259045,8.9989,0.006,9.584,0.003,1694.31058,0.00393,16.53818,0.0004,2.994,0.327,570,0.835444,22,,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,420112589,1452.01,1,,PC,,290.173858,73.195426,12.295,0.007307,14.354,0.121,1691.535149,0.002816,11.061967,0.00015,2.136745,0.14372,3651.402967,308.60278,14 15 16 17 19 20 21 22 23 24 25 26,Level 1 candidate; V-shaped; similarly bright star in pixel,2019-11-14 17:07:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,198390247,1453.01,1,,PC,,258.223835,57.197778,10.143,0.006,11.113,0.014,1683.802121,0.001174,6.588694,4.00E-05,1.864542,0.133612,845.392901,32.68174,14 15 16 17 19 20 21 22 23 24 25 26,TOI 1453 possible multi under investigation; Potential level 1 candidate; check neighbors,2019-11-14 17:11:15+0000,2020-10-07 22:48:13+0000
spoc,tic8,198390247,1453.02,2,,PC,,258.223835,57.197778,10.143,0.006,11.113,0.014,1685.484845,0.002252,4.313486,5.70E-05,1.979859,0.273867,259.444792,24.337889,14 15 16 17 19 20 21 22 23 24 25 26,Low SNR,2020-02-21 21:35:16+0000,2020-10-07 22:47:46+0000
qlp,tic8,294179385,1454.01,1,,PC,,300.842254,53.294238,11.161,0.006,11.241,0.229,1685.46974,0.00047,2.67962,3.00E-05,2.858,0.06,13260,1.02535,14 15 16,source of transits in TOI 1310.01,2019-11-18 17:30:16+0000,2020-10-07 22:48:14+0000
qlp,tic8,387259626,1455.01,1,,PC,FP,308.669925,66.440294,10.154,0.006,10.542,0.006,1714.39185,0.00024,3.62339,3.00E-05,2.586,0.118,16260.7,2.40295,15 16 17,Could be large object if on 387259617;  4.8 sigma odd/even; secondary eclipse consistent with a ultrahot Jupiter; large PC; likely EB; TFOP FP,2019-11-21 21:07:37+0000,2020-10-07 22:48:14+0000
qlp,tic8,199376584,1456.01,1,1456 b,PC,CP,306.741325,33.744451,8.042,0.006,8.558,0.002,1693.209,0.00428,12.15601,0.00151,5.943,0.064,3630,0.275985,14 15,HD 332231; Possible single transit; T0=1693 transit is close to amomentum dump,2019-11-21 21:28:29+0000,2020-10-07 22:48:14+0000
spoc,tic8,176860064,1457.01,1,,PC,FP,354.83668,45.719897,7.114,0.006,7.617,0.023,1766.359365,0.0013,6.375556,0.0007,2.784942,0.204,2638.408383,40.5502,17,No information on the star; V-shaped,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
qlp,tic8,191284318,1458.01,1,1458 b,KP,KP,9.57316,42.463116,10.374,0.006,10.911,0.008,1766.82154,0.00047,2.77598,0.00011,2.984,0.043,13920,1.21301,17,HAT-P-16 b,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,16920150,1459.01,1,,PC,,19.361505,26.746175,10.1583,0.0062,11.031,0.014,1765.545981,0.004576,9.155934,0.003159,3.141202,0.862038,908.241256,124.59452,17,,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,17005768,1460.01,1,,PC,FP,20.61057,26.925749,9.9176,0.006,10.56,0.008,1765.265174,0.000837,6.842651,0.000476,3.345632,0.071432,8120.077557,152.06758,17,There is a positive flare-like feature following the transit events,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,44631965,1461.01,1,,PC,FP,22.236225,35.864814,11.3805,0.0079,11.953,0.024,1767.317052,0.000472,3.568678,0.00015,2.581118,0.029444,20121.18547,267.08032,17,,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,188768068,1462.01,1,,PC,,261.350233,52.790686,5.8961,0.006,6.47915,0.023,1766.051162,0.001044,2.177946,1.90E-05,2.223716,0.185482,90.099042,7.146146,17 20 24 25 26,HD 158259b,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,190998418,1463.01,1,1463 b,KP,KP,7.053932,42.061373,12.0401,0.0079,12.614,0.08,1764.891401,0.00074,2.879303,0.000173,2.786377,0.069171,12364.56387,257.76584,17,Qatar-5 b,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,229944666,1464.01,1,,PC,,288.384837,62.203068,10.8597,0.0069,11.371,0.024,1693.465953,0.002593,11.312334,0.000151,2.604832,0.228564,868.645459,51.907696,14 15 16 17 18 19 20 21 22 23 24 25 26,"most SPOC centroids are off target towards 8 mag star 100"" NE",2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,236887394,1465.01,1,1465 b,KP,KP,303.38174,65.162081,11.8478,0.0061,12.692,0.103,1766.006734,8.00E-05,1.420023,1.00E-06,1.623014,0.009436,23593.25823,89.22266,17 21 24 25,Qatar-1 b,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,237086564,1466.01,1,,PC,,307.395886,61.550433,11.0278,0.006,12.189,0.069,1766.253229,0.001272,1.871892,2.20E-05,1.644789,0.260366,1031.773654,75.49385,17 24,potential L1 candidate,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,240968774,1467.01,1,,PC,,19.113929,49.23378,10.5977,0.007301,12.293,0.017,1766.983728,0.002812,5.973384,0.001413,1.605698,0.753235,1373.411277,166.74307,17,,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,243185500,1468.01,1,,PC,,16.654062,19.225878,10.8858,0.007542,12.5,0.2,1766.928147,0.002013,15.531925,0.002694,1.75933,0.214408,3429.583608,286.74982,17,possible multi,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,243185500,1468.02,2,,PC,,16.654062,19.225878,10.8858,0.007542,12.5,0.2,1765.678776,0.001847,1.880305,0.000266,1.055416,0.550014,1529.822108,180.69878,17,Centroid offset; but not towards a particular star; possible multi,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,283722336,1469.01,1,1469 b,KP,KP,348.320728,57.168355,4.6278,0.0065,5.56911,0.023,1765.954785,0.000386,3.092927,1.10E-05,0.850397,0.035227,265.767206,11.512051,17 24,HD 219134 b,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,283722336,1469.02,2,1469 c,KP,KP,348.320728,57.168355,4.6278,0.0065,5.56911,0.023,1766.169561,0.000699,6.765084,4.50E-05,1.578535,0.087142,280.218937,13.980253,17 24,HD 219134 c,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,284441182,1470.01,1,,PC,,10.088709,61.213626,11.4752,0.007299,13.459,0.036,1766.468651,0.001024,2.527083,2.60E-05,1.295318,0.398363,1922.538506,154.51329,17 18 24,crowded field; level 1 candidate,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,306263608,1471.01,1,,PC,,30.904272,21.280864,8.5725,0.006,9.2,0.03,1767.42,0.003702,20.772024,0.005211,6.543088,0.256768,1400.875814,74.66255,17,Likely multi-planet system; centroid offset not significant,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,306955329,1472.01,1,,PC,,14.113588,48.637575,10.5508,0.0061,11.302,0.014,1765.605845,0.001838,6.364103,0.000996,2.553493,0.269312,2514.173371,184.78159,17,,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,352413427,1473.01,1,,PC,,15.598197,37.185483,8.297,0.006,8.844,0.002,1769.784413,0.002719,5.255294,0.001298,3.274737,0.26765,557.893757,51.192787,17,Level 1,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,427654774,1474.01,1,,PC,,349.287339,70.190021,14.1431,0.007508,16.502,0.252,1765.042474,0.003388,5.222621,0.001436,4.693629,0.61336,15867.99202,2007.716,17 18,3-sigma centroid offset towards another star.,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,431514478,1475.01,1,,PC,,357.001182,49.790535,8.77994,0.0061,8.79,0.03,1767.618296,0.001783,8.495351,0.00127,0.906055,0.48717,718.486945,96.2614,17,Significant scattered light; only two transits; period could be doubled; second transit deeper than the first one; low priority,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,432549364,1476.01,1,1476 b,KP,KP,0.362154,39.383828,10.2242,0.0061,10.632,0.007,1765.533801,0.000299,1.217509,2.80E-05,2.731299,0.028348,6587.475934,74.7258,17,KELT 1 b,2019-12-05 16:42:06+0000,2020-10-07 22:47:42+0000
spoc,tic8,240681314,1477.01,1,1477 b,KP,KP,9.458792,51.288766,10.6496,0.006,10.966,0.007,1765.648866,0.000604,2.732681,0.000116,2.251578,0.037578,9141.319377,293.4926,17,WASP-93 b,2019-12-05 19:37:03+0000,2020-10-07 22:47:42+0000
qlp,gaia-dr2,409794137,1478.01,1,,PC,,126.43378,-13.559841,10.204,0.006,10.723,0.009,1495.91645,0.00088,10.18708,,3.557,0.06,6030,0.299875,7 8,,2019-12-05 19:41:20+0000,2020-10-07 22:47:42+0000
qlp,tic8,421308357,1479.01,1,,PC,FP,288.818115,57.760558,10.364,0.007,10.796,0.007,1685.03219,0.00224,16.68356,0.00304,2.927,0.583,2906.24,11.209,14 15 16 17 19,V-shaped. Highly likely EB. Rp>40Re,2019-12-05 21:41:08+0000,2020-10-07 22:47:43+0000
qlp,tic8,335483600,1480.01,1,,PC,,332.613641,63.550562,8.751,0.025,8.893,0.003,1742.14046,0.00142,3.35404,0.00014,2.141,0.127,10100,2472.28,16 17,Need stellar parameters; transiting object could be too large; highly variable star,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,197650870,1481.01,1,,PC,,336.705051,52.227857,10.321,0.007,10.451,0.006,1740.15189,0.00396,4.37035,0.00054,2.301,0.247,1880,722.665,16 17,possible EB,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,252616865,1482.01,1,,PC,,345.994657,52.562648,10.069,0.006,10.547,0.006,1741.28555,0.0006,5.71204,0.00012,4.739,0.146,7600,0.61568,16 17,,2019-12-05 21:41:09+0000,2020-10-07 22:47:42+0000
qlp,tic8,452803785,1483.01,1,,PC,,338.434896,52.636335,10.493,0.006,10.97,0.009,1743.70598,0.00323,5.00626,0.00063,3.76,0.756,2990,4.62786,16 17,Some centroid offset,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,67309890,1484.01,1,,PC,FP,343.156375,48.550085,10.211,0.006,10.884,0.007,1739.46756,0.00281,1.16237,0.00022,1.33,0.185,1196.63,1.65083,16 17,,2019-12-05 21:41:09+0000,2020-10-07 22:47:42+0000
qlp,tic8,377191482,1485.01,1,,PC,,285.937089,59.164055,8.805,0.006,9.581,0.004,1686.17246,0.00955,2.95607,0.00055,1.86,0.517,230,2.25029,14 15 16 17 19,Giant star,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,233541860,1486.01,1,,PC,FP,281.198195,62.6854,9.959,0.006,11.403,0.046,1683.602,0.00129,0.26665,1.00E-05,0.98,0.096,303.895,0.382018,14 15 16 17,Potential level 1 candidate; 3 stars in pixel; TFOP FP,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,459978312,1487.01,1,,PC,,255.565616,64.60074,5.289,0.006,6.10624,0.023,1684.88739,0.01246,23.28798,0.00355,3.462,0.859,120,1.63296,14 15 16 17 18 19,Likely FP around evolved star,2019-12-05 21:41:09+0000,2020-10-07 22:47:42+0000
qlp,tic8,198457103,1488.01,1,,PC,FA,261.921135,57.510498,8.07,0.006,8.37,0.03,1683.9199,0.00729,0.47225,4.00E-05,2.303,0.225,90,0.190036,14 15 16 17 18 19,Potential level 1 candidate; very weak signal,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,219751469,1489.01,1,,PC,,261.199928,61.423425,8.229,0.007,9.018,0.003,1690.04921,0.02254,6.98301,0.00234,3.472,0.903,270,2.04376,14 15 16 17 18 19,Possibly wrong period; some odd-even,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,283474780,1490.01,1,,PC,,13.017401,36.392935,8.395,0.006,9.254,0.004,1765.91435,0.01417,3.9943,0.00339,4.876,0.872,550,1.9233,17,Variability in the star,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,53875855,1491.01,1,,PC,,14.652756,34.148258,10.4,0.006,10.936,0.01,1769.16143,0.00329,4.49321,0.00119,3.002,0.216,2680,2.40519,17,signficiant odd-even; likely EB,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,354594208,1492.01,1,,PC,FP,1.887828,32.437771,9.761,0.006,10.297,0.006,1765.22813,0.00379,0.86673,0.00021,1.089,0.223,662.925,2.93055,17,,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,15692883,1493.01,1,1493 b,PC,CP,17.474856,25.681696,9.712,0.01,10.295,0.006,1764.8563,0.0026,5.14124,0.00096,5.405,0.802,3710,4.56814,17,WASP-187 b,2019-12-05 21:41:09+0000,2020-10-07 22:47:42+0000
qlp,tic8,411608801,1494.01,1,1494 b,PC,CP,18.995212,21.616946,10.3,0.009,10.81,0.009,1765.60356,0.00114,5.02647,0.00042,2.76,0.36,7280,4.0447,17,WASP-186 b,2019-12-05 21:41:09+0000,2020-10-07 22:47:42+0000
qlp,tic8,431148743,1495.01,1,,PC,FP,334.981359,53.662508,8.706,0.008,12.548,0.092,1738.93954,0.00292,2.62864,0.00024,2.891,0.319,690,0.679155,16 17,Gaia parameters suggest star is a giant; transiting object likely too large,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,384045439,1496.01,1,,PC,FP,327.274683,53.293724,10.048,0.006,10.947,0.009,1743.87066,0.00189,10.82661,0.00064,6.877,0.274,5890,1179.24,16 17,Period is 21.65 days,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,371673488,1497.01,1,,PC,,343.23318,59.85096,9.957,0.006,10.166,0.005,1765.48081,0.00557,0.8158,0.00035,2.353,0.351,390,0.861988,16 17,Variable star; slight depth-aperture correlation,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,316402246,1498.01,1,,PC,FP,321.973389,54.519745,9.679,0.006,9.95,0.004,1715.87984,0.00041,1.39787,1.00E-05,2.452,0.032,6590,417.244,15 16 17,Some centroid offset; possibly NEB,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,414870287,1499.01,1,,PC,FP,336.872698,59.4338,7.816,0.025,11.571,0.052,1740.8589,0.00625,4.95898,0.00107,1.831,0.342,230.232,1.11859,16 17,Likely giant; Rs < 10 Rsun will save it as a PC.,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,377420580,1500.01,1,,PC,FP,341.964001,60.173517,10.123,0.02,10.84,0.014,1765.58299,0.00811,1.4166,0.00071,2.331,0.32,710,1.64235,16 17,Matched with 377420603; two stars in the same pixel; depth-aperture correlation; low priority; likely BEB,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,329145325,1501.01,1,,PC,,332.712692,59.650593,10.409,0.006,10.721,0.007,1739.60386,0.00313,1.07672,0.00011,2.75,0.063,3840,918.511,16 17,Crowded field,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,410528770,1502.01,1,,PC,,328.215739,60.569105,10.482,0.006,11.016,0.009,1740.81598,0.0026,2.75347,0.00025,3.463,0.227,2880,647.897,16 17,V-shaped and some odd-even,2019-12-05 21:41:09+0000,2020-10-07 22:47:42+0000
qlp,tic8,428065977,1503.01,1,,PC,,339.120292,52.115759,10.235,0.012,10.644,0.007,1739.14094,0.01174,1.65445,0.00067,3.194,0.676,610,2.04355,16 17,Potential level 1 candidate,2019-12-05 21:41:09+0000,2020-10-07 22:47:42+0000
qlp,tic8,326114850,1504.01,1,,PC,FP,331.569625,52.701936,9.986,0.006,10.581,0.006,1739.37807,0.00347,1.24564,0.00017,1.353,0.313,630,1.72437,16 17,Potential level 1 candidate,2019-12-05 21:41:09+0000,2020-10-07 22:47:42+0000
qlp,tic8,331034236,1505.01,1,,PC,,326.091794,58.551682,9.271,0.006,9.772,0.003,1740.69491,0.009,3.42985,0.0012,3.678,0.764,480,1.20055,16 17,Some odd-even,2019-12-05 21:41:09+0000,2020-10-07 22:47:42+0000
qlp,tic8,64836837,1506.01,1,,PC,,338.796577,55.031049,9.812,0.017,10.052,0.005,1742.68672,0.00421,10.91188,0.00142,2.427,0.271,1670,2.66638,16 17,Likely Jupiter sized,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,430677414,1507.01,1,,PC,FP,333.669776,53.239614,8.417,0.006,8.6,0.002,1738.93048,0.00115,0.46741,2.00E-05,1.25,0.02,1592.12,446.391,16 17,high frequency variability in the star; TFOP FP,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,415741431,1508.01,1,,PC,,339.144395,58.276073,10.471,0.02,10.858,0.009,1739.70456,0.00498,2.1568,0.0004,2.246,0.396,1020,2.58079,16 17,Crowded field,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,272828463,1509.01,1,,PC,FP,356.588756,60.487036,9.422,0.006,9.663,0.003,1765.04057,0.00202,0.78877,5.00E-05,1.577,0.042,1350,290.028,17 18,Likely EB; depth-aperture correlation; V-shaped,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,377739433,1510.01,1,,PC,,348.573826,65.957946,10.197,0.022,10.851,0.008,1764.82522,0.00555,1.23852,0.00023,3.138,0.383,440,0.95017,17 18,other stars in pixel,2019-12-05 21:41:09+0000,2020-10-07 22:47:43+0000
qlp,tic8,376682699,1511.01,1,,PC,FP,340.352206,69.074448,10.381,0.027,10.59,0.007,1765.15299,0.00113,1.10264,5.00E-05,2.419,0.045,2940,743.172,17 18,Some centroid offset; 2 stars in pixel,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,434718964,1512.01,1,,PC,,345.488066,64.067337,10.262,1,,,1765.79331,0.00428,1.59748,0.00024,2.743,0.228,550,37.1263,17 18,No stellar info; could be evolved or a small star; if evolved then likely EB,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,269509393,1513.01,1,,PC,,350.373371,60.175587,10.287,0.006,10.868,0.009,1764.84417,0.00698,1.76589,0.00087,3.807,0.82,730,2.27349,17,Slight depth-aperture correlation,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,270238522,1514.01,1,,PC,FP,351.64846,64.304722,7.559,0.006,7.82,0.03,1765.47636,0.00629,1.36991,0.00028,4.156,0.285,1170,1.20653,17 18,looks like stellar variability,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,470709084,1515.01,1,,PC,,357.368105,61.68276,10.443,0.006,11.338,0.013,1764.91445,0.00521,3.66328,0.0009,2.255,0.492,1080,2.71134,17 18,Possible depth-aperture correlation,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,376637093,1516.01,1,,PC,,340.084421,69.503737,10.377,0.006,10.858,0.008,1765.32531,0.00019,2.05603,1.00E-05,2.829,0.015,16570,0.213889,17 18,TOI 1516; TFOP investigation ongoing,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,455962313,1517.01,1,,PC,FP,340.036593,65.439728,9.599,0.043,10.234,0.005,1766.04222,0.00387,4.51083,0.0006,2.391,0.442,860,1.73092,17 18,Retired as TFOP NEB FP; no stellar parameters; could be twice the period,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,427761355,1518.01,1,,PC,,352.267603,67.034827,8.751,0.006,8.952,0.003,1766.1206,0.00019,1.90261,1.00E-05,2.047,0.066,9110,4.14258,17 18,,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,272049972,1519.01,1,,PC,FP,355.416646,62.921516,10.191,0.006,10.639,0.007,1765.3297,0.00082,1.09589,3.00E-05,2.817,0.03,3970,330.716,17 18,,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,269238073,1520.01,1,,PC,,350.232476,62.161144,9.688,0.006,10.154,0.005,1766.00953,0.00829,6.15501,0.00268,4.178,0.526,690,1.19076,17 18,Slight depth-aperture correlation,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,366074069,1521.01,1,,PC,,356.770657,69.049571,9.789,0.006,10.309,0.005,1768.08864,0.00071,4.18106,0.00012,4.574,0.084,5180,0.24544,17 18,Match to 366074071,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,367102581,1522.01,1,,PC,,314.268699,78.674819,9.396,0.006,9.638,0.003,1765.37876,0.0052,2.97962,0.00049,2.571,0.368,590,1.03608,17 18 19,Possible multi; multiple stars in pixel,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,387413037,1523.01,1,,PC,FP,311.236637,69.151875,10.32,0.006,10.901,0.009,1738.95028,0.00535,6.72694,0.00104,2.649,0.433,1070,2.69667,16 17 18 19,TFOP FP; possible timing variations,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,314338017,1524.01,1,,PC,,319.144994,58.77283,9.133,0.033,9.519,0.003,1719.56694,0.01031,10.95478,0.00241,4.542,0.726,400,1.31413,15 16 17,Some odd-even,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,276380902,1525.01,1,,PC,FP,308.065766,58.328912,10.32,0.015,10.48,0.006,1715.19276,0.00384,0.61724,6.00E-05,1.228,0.22,470,1.3999,15 16 17,a/r = 1.3; outside star,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,313761775,1526.01,1,,PC,FP,318.34782,56.943815,9.694,0.006,10.253,0.005,1716.35218,0.00384,1.53127,0.00011,1.301,0.302,470,1.66395,15 16 17,Variable star; some depth-aperture correlation,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,202375913,1527.01,1,,PC,,5.965464,51.468301,9.697,0.009,9.982,0.003,1768.23572,0.00291,5.06203,0.00128,3.683,0.29,2900,1.08938,17,,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,285543785,1528.01,1,,PC,,13.222022,60.891685,9.716,0.033,10.049,0.004,1772.16702,0.00145,9.93856,0.00062,3.92,0.154,7390,2755.99,17 18,No stellar information,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,312259170,1529.01,1,,PC,FP,11.042771,59.464502,10.405,0.031,10.527,0.006,1764.94054,0.00115,0.8229,3.00E-05,2.068,0.213,2660,4.5744,17 18,Some odd-even,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,312469860,1530.01,1,,PC,FP,12.881303,55.711029,9.947,0.006,10.444,0.005,1764.79362,0.0013,0.50261,2.00E-05,1.127,0.237,1120,2.96692,17 18,Significant secondary; likely EB; Slight depth-aperture correlation; variable star,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,312678993,1531.01,1,,PC,APC,13.597382,54.528031,8.359,0.008,9.107,0.002,1765.07197,0.00075,0.51731,1.00E-05,1.339,0.114,1880,1.15645,17 18,check neighbors; likely nearby binary system,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,327579226,1532.01,1,,PC,,4.736127,57.200653,10.179,0.006,10.532,0.005,1771.78488,0.00119,8.90592,0.00045,2.893,0.327,7070,4.12974,17 18, x and y shift during transit; TIC match 327579262,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,345143460,1533.01,1,,PC,,355.246562,57.48539,10.113,0.006,10.953,0.011,1765.70813,0.00608,3.6462,0.00142,1.738,0.38,1030,3.51324,17,Single transit-like feature at 1782,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,354600221,1534.01,1,,PC,,6.07465,57.881769,9.868,0.006,10.467,0.005,1764.81698,0.00675,1.41853,0.00029,2.728,0.707,560,1.95042,17 18,Secondary eclipse; likely EB,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,420288086,1535.01,1,,PC,FP,10.962765,61.835626,10.44,0.024,10.535,0.005,1769.58501,0.00238,6.53427,0.00058,3.679,0.361,3770,49.1636,17 18,Could be twice the period,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,445137888,1536.01,1,,PC,,11.302401,56.070065,10.365,0.033,10.457,0.005,1765.06744,0.00596,2.0139,0.00032,1.661,0.285,690,2.8285,17 18,Some depth-aperture correlation,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,173612049,1537.01,1,,PC,,348.58157,44.508851,10.473,0.006,10.925,0.008,1739.07393,0.00469,6.49052,0.00139,2.579,0.266,1070,2.35375,16 17,,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,177244357,1538.01,1,,PC,,356.995758,47.655686,9.893,0.006,10.352,0.005,1768.84707,0.00567,6.54692,0.00492,4.589,0.638,2400,7.33841,17,Low priority; other very long transit-like features in the raw light curve; period could be double,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,252636888,1539.01,1,,PC,,346.518401,52.78709,10.412,0.013,11.205,0.01,1740.57198,0.01059,2.58929,0.00086,3.842,0.706,580,1.9029,16 17,Crowded field; some centroid offset,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,318746829,1540.01,1,,PC,FP,349.718637,56.008613,10.423,0.023,14.105,0.08,1769.3971,0.00287,5.23121,0.00326,3.826,0.673,3043.98,5.1476,17,TFOP NEB; possible secondary; Gaia parameters suggest star is a giant,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,319068154,1541.01,1,,PC,FP,350.108867,55.524124,9.744,0.006,9.882,0.004,1767.31768,0.00269,3.79738,0.00089,1.673,0.438,3020,35.3473,17,Slight depth-aperture correlation; transit looks asymmetric,2019-12-05 21:41:10+0000,2020-10-07 22:47:42+0000
qlp,tic8,367607434,1542.01,1,,PC,,348.875009,46.575988,8.403,0.006,9.217,0.002,1744.44353,0.01089,8.2916,0.00371,3.361,0.976,470,2.3346,16 17,Low priority; single odd transit; period may be double,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,431585347,1543.01,1,,PC,,357.674088,50.354986,10.06,0.007,10.091,0.004,1766.20793,0.00682,5.13664,0.00317,4.45,1.002,930,3.21692,17,,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,455791689,1544.01,1,,PC,,346.347415,46.903128,10.414,0.006,11.083,0.017,1739.30873,0.00306,1.29165,0.00014,1.323,0.157,860,1.88228,16 17,Variable star; possibly synchronized; need stellar radius,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,127425841,1545.01,1,,PC,FP,6.030682,40.165618,9.832,0.006,10.071,0.005,1765.87153,0.00202,1.51614,0.00023,1.918,0.175,2060.99,1.39679,17,V-shaped,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,194203348,1546.01,1,,PC,,1.196959,41.594006,9.877,0.006,10.425,0.005,1764.83324,0.00821,1.13345,0.0006,1.894,0.435,490,1.8831,17,Potential level 1; some depth-aperture correlation,2019-12-05 21:41:10+0000,2020-10-07 22:47:43+0000
qlp,tic8,409520860,1547.01,1,,PC,FP,355.451894,37.186635,10.397,0.006,11.114,0.011,1765.11416,0.00614,0.71933,0.00023,1.474,0.341,478.823,2.62489,17,Likely SV; low SNR,2019-12-05 21:41:11+0000,2020-10-07 22:47:43+0000
qlp,tic8,440100539,1548.01,1,,PC,,4.358048,42.282323,8.728,0.006,9.267,0.003,1769.32363,0.00996,12.6017,0.00585,4.835,0.791,800,2.10335,17,Potential level 1 candidate; could be half the period,2019-12-05 21:41:11+0000,2020-10-07 22:47:43+0000
qlp,tic8,191146556,1549.01,1,,PC,FP,8.304434,46.340334,10.396,0.008,10.907,0.008,1766.83545,0.00186,2.58593,0.00036,3.182,0.154,7140.03,2085.03,17,slight odd-even,2019-12-05 21:41:11+0000,2020-10-07 22:47:43+0000
qlp,tic8,241065596,1550.01,1,,PC,FP,21.736191,49.388656,10.294,0.007,10.638,0.008,1765.12677,0.00124,1.62315,8.00E-05,1.438,0.074,2470,1.69438,17 18,,2019-12-05 21:41:11+0000,2020-10-07 22:47:42+0000
qlp,tic8,288348498,1551.01,1,,PC,,19.700452,41.506184,9.967,0.008,10.337,0.006,1765.11138,0.00229,1.67546,0.00029,1.202,0.196,1250,2.65702,17,,2019-12-05 21:41:11+0000,2020-10-07 22:47:42+0000
qlp,tic8,326919774,1552.01,1,,PC,,22.973008,46.399845,8.19,0.007,8.25,0.03,1771.77219,0.00876,7.57193,0.00278,2.656,0.597,420,1.97351,17 18,Variable star,2019-12-05 21:41:11+0000,2020-10-07 22:47:42+0000
qlp,tic8,327341626,1553.01,1,,PC,FP,24.69044,42.677784,10.348,0.007,10.649,0.007,1768.407,0.00165,5.93815,0.00033,2.467,0.191,5090,171.747,17 18,Could be on 327341633,2019-12-05 21:41:11+0000,2020-10-07 22:47:42+0000
spoc,tic8,299158887,1554.01,1,1554 b,KP,KP,289.226192,49.548181,11.058,0.006,12.02,0.026,1690.16071,0.00239,9.43526,0.00101,2.655304,0.341,4037.600467,5.26669,14,Kepler-63 b,2019-12-06 22:17:30+0000,2020-10-07 22:47:43+0000
qlp,tic8,441732151,1555.01,1,,PC,FP,257.876722,72.135506,10.169,0.006,10.707,0.007,1712.08879,0.00037,2.09989,7.00E-05,0.908,0.066,27336.4,1202.42,15 16 17 18 19,secondary; synchronized; TFOP FP,2019-12-19 20:58:20+0000,2020-10-07 22:47:43+0000
qlp,tic8,405794804,1556.01,1,,PC,FP,324.714309,65.039157,9.795,0.006,10.018,0.004,1740.21873,0.00074,1.44127,2.00E-05,2.605,0.299,2750,0.512875,16 17 18,centroid offset; check neighbors,2019-12-19 20:58:20+0000,2020-10-07 22:47:43+0000
qlp,tic8,320506985,1557.01,1,,PC,,8.163433,54.6546,10.492,0.006,11.333,0.009,1765.31897,0.00557,1.08697,0.00021,1.967,0.367,860,3.09574,17 18,Very likely to be EB,2019-12-19 20:58:20+0000,2020-10-07 22:47:43+0000
qlp,tic8,117322779,1558.01,1,,PC,,48.352264,49.783757,10.485,0.033,14.558,0.06,1791.07301,0.00363,0.68601,0.0002,1.614,0.276,910,1.49444,18,,2019-12-19 20:58:20+0000,2020-10-07 22:47:43+0000
qlp,tic8,241040309,1559.01,1,,PC,,20.717373,48.955391,10.398,0.009,10.368,0.006,1764.93926,0.00317,3.46479,0.00043,1.009,0.311,1150,8.35472,17 18,Rs = 2.5 RSun - large planet,2019-12-19 20:58:20+0000,2020-10-07 22:47:43+0000
qlp,tic8,241076290,1560.01,1,,PC,,29.032831,52.585503,10.194,0.007,10.302,0.006,1790.84795,0.00147,0.25792,3.00E-05,0.475,0.149,950,18.3704,18,a/Rs nearly 1; likely EB,2019-12-19 20:58:20+0000,2020-10-07 22:47:43+0000
qlp,tic8,245462406,1561.01,1,,PC,,38.821642,55.70325,10.295,0.015,11.008,0.009,1791.81704,0.00647,2.27456,0.00108,3.32,0.688,1020,74.4735,18,Slightly V-shaped,2019-12-19 20:58:20+0000,2020-10-07 22:47:43+0000
qlp,tic8,249862365,1562.01,1,,PC,,38.122724,52.704289,9.102,0.006,9.625,0.003,1791.5299,0.00594,0.98999,0.00047,2.05,0.553,420,2.23588,18,Significant odd-even; likely EB,2019-12-19 20:58:20+0000,2020-10-07 22:47:43+0000
qlp,tic8,249945230,1563.01,1,,PC,,38.809453,48.274186,9.44,0.006,10.445,0.006,1805.45128,,,,5.816,0.479,4430,1.99959,18,single transit,2019-12-19 20:58:20+0000,2020-10-07 22:47:43+0000
qlp,tic8,250724252,1564.01,1,,PC,FP,33.50523,53.12154,10.284,0.006,10.552,0.006,1791.20154,0.00143,0.55973,6.00E-05,1.546,0.133,3619.53,2.93566,18,Planet radius likely smaller than 14 Earth radius. V-shaped; possible depth aperture correlation.,2019-12-19 20:58:20+0000,2020-10-07 22:47:43+0000
qlp,tic8,251384275,1565.01,1,,PC,,44.72027,58.73525,9.209,0.006,9.537,0.003,1808.47423,,,,5.661,0.447,2970,1130.33,18,single transit; close in epoch to TIC 259151170 but with no underlying systematic linking the two,2019-12-19 20:58:20+0000,2020-10-07 22:47:43+0000
qlp,tic8,256414077,1566.01,1,,PC,FP,15.606345,60.715607,10.426,0.017,10.973,0.007,1793.38207,0.00423,3.01106,0.0008,3.073,0.226,1617.22,2.33785,18,,2019-12-19 20:58:20+0000,2020-10-07 22:47:43+0000
qlp,tic8,259151170,1567.01,1,,PC,,50.345023,52.692512,10.374,0.006,11.04,0.02,1808.52242,,,,4.149,0.042,54500,1.19002,18,single transit; close in epoch to TIC 251384275 but with no underlying systematic linking the two,2019-12-19 20:58:20+0000,2020-10-07 22:47:43+0000
qlp,tic8,284050395,1568.01,1,,PC,,8.988701,65.026178,9.747,0.006,10.393,0.005,1765.47569,0.00137,1.35932,6.00E-05,2.831,0.053,2840,524.238,17 18,check neighbors,2019-12-19 20:58:20+0000,2020-10-07 22:47:43+0000
qlp,tic8,285666479,1569.01,1,,PC,FP,43.610675,52.071048,10.424,0.012,11.077,0.009,1791.98363,0.00513,1.71614,0.00072,2.038,0.285,681.449,2.11556,18,,2019-12-19 20:58:21+0000,2020-10-07 22:47:43+0000
qlp,tic8,285674856,1570.01,1,,PC,,53.19629,51.884566,9.488,0.012,9.737,0.004,1790.81038,0.01327,1.74626,0.00163,3.88,0.608,1110,4.3667,18,other features at different periods in the BLS,2019-12-19 20:58:21+0000,2020-10-07 22:47:43+0000
qlp,tic8,285677945,1571.01,1,,PC,FP,53.098973,50.499031,10.235,0.029,10.763,0.009,1791.56106,0.00558,1.2427,0.00049,1.563,0.315,663.745,2.69023,18,Possible depth aperture correlation,2019-12-19 20:58:21+0000,2020-10-07 22:47:43+0000
qlp,tic8,292321872,1572.01,1,,PC,FP,31.902208,45.500172,10.456,0.007,10.855,0.009,1794.15217,0.00354,8.66698,0.00261,6.104,0.507,9854.3,1035.3,18,Asymmetric transit shape; uncertain period,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
spoc,tic8,302773669,1573.01,1,1573 b,KP,KP,42.435361,71.753231,7.635,0.006,8.17,0.03,1809.070898,0.000163,21.216412,3.40E-05,3.109096,0.021225,6190.249872,34.391357,18 19 25,HD 17156 b,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,307111282,1574.01,1,,PC,FP,14.639538,50.936206,10.298,0.006,11.114,0.008,1804.60057,,,,9.597,0.401,7440,2.21459,17 18,single transit; other signals in raw lc between 1780-1785 BJD,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,316254876,1575.01,1,,PC,FP,51.988668,54.865686,10.377,0.006,11.041,0.01,1793.17459,0.00412,2.46094,0.00079,3.091,0.253,5508.87,647.469,18,,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,327011842,1576.01,1,,PC,,23.46678,45.010324,9.783,0.007,10.746,0.009,1765.08506,0.00427,0.78424,0.00011,1.301,0.221,410,1.23108,17 18,sub mmag depth; likely EB; giant star (Rs 5.2) ,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,332154944,1577.01,1,,PC,FP,19.27813,57.514342,9.6,0.006,10.156,0.003,1791.36882,0.00096,0.99837,7.00E-05,1.632,0.084,2730,0.743409,18,Check neighbor 332154930,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,348135793,1578.01,1,,PC,FP,34.376944,56.421514,10.104,0.006,10.597,0.007,1791.58678,0.00162,1.97741,0.00024,6.549,0.076,5470,2.98176,18,Difference images failed. Possible depth aperture correlation between 2 and 3.,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,354400186,1579.01,1,,PC,FP,27.737993,48.352346,9.774,0.009,9.844,0.005,1794.28172,0.00084,9.07768,0.00056,2.78,0.101,19171.9,573.101,18,likely EB; Rs 2.5; Rp ~26,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,354469661,1580.01,1,1580 b,PC,KP,28.282386,52.053894,9.179,0.006,9.727,0.004,1792.47078,0.00062,4.79539,0.00023,4.834,0.088,6650,0.426369,18,HAT-P-60 b,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,370759867,1581.01,1,,PC,,28.163214,55.186034,9.77,0.006,10.322,0.006,1810.30671,,,,4.23,0.253,8410,2787.44,18,Single transit,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,374400599,1582.01,1,,PC,FP,34.697935,64.356395,10.019,0.006,10.317,0.004,1791.8149,0.00212,1.89253,0.00027,3.451,0.089,14119.9,942.243,18,,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,403256331,1583.01,1,,PC,,4.24933,58.679265,9.543,0.013,9.713,0.004,1765.82123,0.00642,3.77188,0.00076,2.923,0.459,450,1.02536,17 18,planet roughly 10 Re; check neighbors; possible stellar variability,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,418987806,1584.01,1,,PC,,6.51955,63.319413,9.279,0.006,9.818,0.004,1791.06276,0.00273,0.88654,0.00019,1.679,0.037,870,259.776,17 18,likely EB,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,444415148,1585.01,1,,PC,,6.308947,62.54313,8.968,0.012,9.208,0.003,1764.8746,0.0042,1.83641,0.00032,2.222,0.256,470,0.687592,17 18,,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,445144327,1586.01,1,,PC,,11.234144,58.712079,10.44,0.009,11.841,0.024,1765.67889,0.01083,1.80794,0.00062,2.17,0.606,540,3.4526,17 18,large star and large companion,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,458914949,1587.01,1,,PC,,48.423294,61.907883,10.254,0.022,10.446,0.005,1796.59728,0.00643,12.523,0.00311,4.441,0.484,1040,1.64488,18 19,Centroid offset; depth-aperture correlation,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,50120414,1588.01,1,,PC,,39.891132,62.433311,8.951,0.023,9.291,0.003,1793.48463,0.00342,3.5804,0.00094,3.598,0.556,920,0.912536,18,active star; slightly large planet candidate,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,52041724,1589.01,1,,PC,FP,14.119491,65.67899,9.875,0.006,10.282,0.005,1800.80678,0.00053,,,4.026,0.251,12650,2.04692,18,single transit superimposed on BEB; large,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,71854745,1590.01,1,,PC,FP,26.299418,54.568457,10.215,0.01,10.357,0.006,1793.51014,0.00691,3.10315,0.00208,3.535,0.674,1760.07,212.688,18,Slightly crowded field; uncertain planet radius,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,82010657,1591.01,1,,PC,FP,48.752927,60.238231,9.648,0.006,9.976,0.005,1807.93693,,,,8.06,1.26,3010,6.83528,18 19,single event,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
spoc,tic8,186599508,1592.01,1,,PC,,45.087954,39.068572,9.766,0.006,10.337,0.008,1794.89641,0.002295,5.631807,0.001207,3.455309,0.383548,1186.148187,81.28653,18,check neighbors,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,192372961,1593.01,1,,PC,,45.598308,43.183853,9.122,0.007,9.68,0.03,1792.29644,0.00617,2.06313,0.00099,2.157,0.485,600,2.56623,18,large pc around large star (Rs 6.1),2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,201154493,1594.01,1,,PC,,56.14332,41.064372,9.748,0.013,9.926,0.005,1792.1989,0.00408,1.51233,0.00057,2.59,0.367,640,1.33455,18,odd/even,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,385105624,1595.01,1,,PC,FP,50.808001,46.682183,10.451,0.006,11.043,0.017,1793.37454,0.00139,1.74903,0.00026,1.851,0.485,3390,10.9233,18,"V-shaped; secondary which is also consistent with the secondary from a Hot Jupiter; could be on TIC 642958048. Check neighbors,.",2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,431899140,1596.01,1,,PC,,56.222547,45.507191,10.089,0.02,10.615,0.008,1792.20585,0.00381,1.97656,0.0007,3.102,0.758,1120,4.88661,18,Check fainter neighbors,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
qlp,tic8,68152139,1597.01,1,,PC,FP,44.401995,40.016762,10.134,0.01,10.781,0.01,1792.46525,0.00272,0.73772,0.00018,1.057,0.158,980,2.19839,18,,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
spoc,tic8,67418624,1598.01,1,,PC,,28.660402,37.005124,8.634,0.006,9.145,0.003,1791.62051,0.001201,1.103694,9.80E-05,0.838974,0.257358,461.560796,38.681328,18,Low Signal-to-Noise,2019-12-19 20:58:21+0000,2020-10-07 22:47:44+0000
spoc,tic8,129979528,1599.01,1,1599 b,KP,KP,36.712743,37.550483,7.876,0.006,8.14,0.03,1791.414296,0.000169,1.219868,1.60E-05,2.860253,0.007458,13474.80502,133.82266,18,WASP-33 b,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,187029841,1600.01,1,,PC,FP,34.555922,38.478891,9.66,0.006,10.053,0.005,1791.80096,0.00173,0.36113,5.00E-05,1.87,0.187,970,0.952825,18,a/Rs only slightly bigger than 1; short period,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,139375960,1601.01,1,,PC,,38.361445,41.013436,10.104,0.006,10.66,0.006,1793.27728,0.00127,5.33155,0.00052,6.191,0.15,4220,0.467679,18,Difference image shows an offset orbit 1.,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,129991079,1602.01,1,,PC,PC,37.132307,40.891361,10.438,0.006,11.292,0.015,1792.50412,0.01002,6.15952,0.00486,3.834,0.887,1230,5.42282,18,2 stars in pixel; correlation with stellar variability,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,73448352,1603.01,1,1603 b,PC,KP,38.308144,30.3605,10.187,0.006,10.609,0.008,1794.3362,0.00089,4.73231,0.00039,3.309,0.269,8190,24.0567,18,Previously-known planet,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,118301361,1604.01,1,,PC,,34.195823,29.570497,9.081,0.006,9.402,0.003,1793.39828,0.00388,3.46608,0.00112,4.403,0.28,1620,443.03,18,Possible signature of exomoon ~6 hours before the primary transit.,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,101037590,1605.01,1,,PC,,54.481097,33.079859,9.629,0.006,10.197,0.008,1798.7416,0.00122,8.70769,0.00143,2.745,0.304,4920,5.685,18,Significant odd-even; possible single transits,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,125735470,1606.01,1,,PC,FP,56.660406,27.471521,8.86,0.018,9.711,0.004,1795.8723,0.00199,4.71371,0.00114,1.602,0.16,1760,85.7529,18,check 640763859 and 640763860,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,26433869,1607.01,1,,PC,FP,56.814325,30.149512,8.411,0.008,9.488,0.005,1791.9029,0.0028,1.03578,0.00021,1.42,0.133,530,1.02879,18,small depth aperture correlation; large planet candidate,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
spoc,tic8,138017750,1608.01,1,,PC,FP,50.800589,33.078384,7.428,0.006,7.96,0.03,1792.459651,0.000509,2.472722,0.000108,2.427149,0.026744,2946.394165,54.891167,18,active star,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,229951289,1609.01,1,,PC,FA,288.675449,60.671031,10.257,0.006,10.775,0.008,1692.73536,0.01036,13.3118,0.00203,4.492,0.616,750,2.31143,14 15 16 17 18 19,potential L1 candidate,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
spoc,tic8,219776325,1610.01,1,,PC,,263.543384,61.12129,10.373,0.006,10.99,0.01,1685.361828,0.000996,2.528739,1.80E-05,1.53104,0.218844,403.168046,30.450298,14 15 16 17 18 19 20 21 22 23 24 25 26,Potential L1 candidate; low SNR,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
spoc,tic8,264678534,1611.01,1,,PC,,325.186593,84.33349,7.582,0.006,8.37,0.03,1796.492928,0.000676,16.202166,8.20E-05,2.853629,0.128576,913.715131,21.073359,18 19 20 25 26,check neighbors; potential L1 candidate,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
spoc,tic8,268403451,1612.01,1,1612 b,KP,KP,277.478871,85.233216,10.052,0.006,10.521,0.006,1985.798339,0.000251,2.864075,2.60E-05,2.81713,0.01741,8862.050478,45.672825,25 26,XO-7b (arXiv:1912.02821),2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,272625214,1613.01,1,,PC,,356.318427,62.142696,10.464,0.006,10.931,0.009,1769.60834,0.00816,5.24666,0.00142,3.377,0.294,1600,2.31592,17 18,crowded field; brighter star nearby,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,317397615,1614.01,1,,PC,FP,349.79642,75.017944,10.235,0.006,11.12,0.013,1765.40805,0.00285,0.74374,8.00E-05,1.571,0.26,610,1.22152,17 18 19,Likely EB; a/Rs close to 1; check neighbors,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,317507345,1615.01,1,,PC,FP,351.174465,77.627102,9.687,0.006,9.975,0.004,1794.76292,0.00059,3.94018,0.00016,1.991,0.076,15860,103.322,18 19,"ExoFOP FP; Retired as SB1	",2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,322054600,1616.01,1,,PC,,323.870204,68.987364,10.45,0.006,10.833,0.009,1764.78921,0.00249,1.34323,8.00E-05,0.77,0.258,710,7.18507,16 17 18,small centroid offset in SPOC s24; 2 stars in pixel,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
spoc,tic8,322202434,1617.01,1,,PC,FP,325.324434,68.807077,10.251,0.006,10.912,0.011,1739.31801,0.001393,1.401454,2.00E-05,1.362997,0.329693,294.616808,34.247444,16 17 18 24 25,potential synchronization in s18; some depth-aperture correlation; TFOP FP,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,376838000,1618.01,1,,PC,FP,340.909504,69.091917,9.927,0.033,10.114,0.005,1765.05965,0.0045,2.1679,0.00031,1.39,0.551,560,5.50695,17 18,TFOP retired as NEB; some depth-aperture correlation,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,377144784,1619.01,1,,PC,,342.443126,68.251057,10.055,0.006,11.178,0.041,1765.69449,0.00763,2.38723,0.00066,2.974,0.336,590,1.23821,17 18,shallow secondary eclipse that might be due to a planet; check fainter neighbor,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,378291076,1620.01,1,,PC,,358.213525,61.360322,9.535,0.006,9.952,0.004,1764.90206,0.00985,1.59878,0.00049,2.125,0.508,310,1.24031,17 18,,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,387260717,1621.01,1,,PC,,309.348685,70.954175,9.976,0.006,10.499,0.006,1743.1838,0.01184,6.45054,0.0016,3.538,0.526,360,1.14198,16 17 18 19,possible L1 candidate; potentially stellar variability,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
spoc,tic8,388076005,1622.01,1,,PC,FP,318.049179,68.052345,9.394,0.006,9.92,0.004,1955.866361,0.004265,1.714019,0.00047,5.233587,0.29658,1943.504335,125.54909,24,check 1981348402 - no stellar information,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,407394748,1623.01,1,,PC,FP,5.420288,77.880028,9.529,0.006,9.81,0.004,1793.03588,0.00111,1.50455,1.00E-05,1.105,0.218,1140,1.40645,25,2 stars in pixel; TFOP FP retired as SB2,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,461387302,1624.01,1,,PC,FP,3.021591,66.65056,10.276,0.006,10.69,0.006,1765.95018,0.01061,5.80783,0.00195,4.91,0.871,560,1.14635,17 18,Centroid offset; significant depth-aperture correlation; TFOP NEB,2019-12-19 20:58:22+0000,2020-10-07 22:47:44+0000
qlp,tic8,470852531,1625.01,1,,PC,,359.740832,61.554146,10.292,0.006,10.86,0.008,1765.53404,0.00394,1.49446,0.00023,2.114,0.367,890,1.6014,17 18,shallow secondary eclipse might be due to a planet ,2019-12-19 20:58:22+0000,2020-10-07 22:47:45+0000
spoc,tic8,157586003,1626.01,1,1626 b,KP,KP,279.262424,40.01869,12.055,0.007,12.591,0.103,2011.266158,0.001221,3.332685,0.000293,3.725005,0.088556,8500.663135,163.51752,26,WASP-153 b,2020-01-14 19:29:36+0000,2020-10-07 22:47:45+0000
spoc,tic8,424435940,1627.01,1,1627 b,KP,KP,274.701054,45.172016,11.231,0.007,11.652,0.017,1986.981902,0.000409,5.01713,7.70E-05,3.697742,0.030186,14203.91355,106.18225,25 26,WASP-58 b,2020-01-14 19:29:36+0000,2020-10-07 22:47:45+0000
spoc,tic8,284475976,1628.01,1,1628 b,KP,KP,291.16234,55.473148,11.154,0.007,11.647,0.019,1929.420036,0.000362,2.143628,1.10E-05,3.122468,0.029383,9619.631894,72.75747,23 26,WASP-48 b,2020-01-14 19:29:36+0000,2020-10-07 22:47:45+0000
spoc,tic8,310003988,1629.01,1,1629 b,KP,KP,224.872825,46.960133,11.191,0.007,11.761,0.057,1932.2066,0.000659,4.542168,0.0001,4.241964,0.049411,9240.662972,107.1903,23 24,WASP-113 b,2020-01-14 19:29:36+0000,2020-10-07 22:47:45+0000
spoc,tic8,317597583,1630.01,1,,PC,,352.016766,75.552755,8.994,0.006,9.624,0.004,1773.874883,0.001305,12.055626,0.000107,2.024194,0.341706,807.386287,50.566456,17 18 24 25,Level one candidate,2020-01-14 19:46:38+0000,2020-10-07 22:47:45+0000
spoc,tic8,29054413,1631.01,1,,PC,,50.916357,25.048072,10.4289,0.0061,11.458,0.023,1795.502383,0.002248,7.626095,0.001614,1.289492,0.822931,1491.824612,262.56607,18,Potential level one; period could be double,2020-01-14 19:46:38+0000,2020-10-07 22:47:45+0000
spoc,tic8,51024887,1632.01,1,,PC,,42.154146,62.189709,14.9885,0.010916,15.869,0.046,1797.344998,0.004051,8.249187,0.0032,4.980785,0.344209,117724.0283,11101.498,18,Check neighbors,2020-01-14 19:46:38+0000,2020-10-07 22:47:45+0000
spoc,tic8,165551882,1633.01,1,,PC,,266.766256,57.224761,12.5441,0.007418,14.795,0.033,1798.104217,0.004239,12.15828,0.005805,2.140684,0.73049,3430.776264,515.45435,18,Marginal level one candidate; possible instrument noise,2020-01-14 19:46:38+0000,2020-10-07 22:47:45+0000
spoc,tic8,201186294,1634.01,1,,PC,,56.390169,37.112222,11.0136,0.007306,13.217,0.043,1791.515001,0.001337,0.98933,0.000106,1.035761,0.397962,1519.669587,132.89734,18,Level one candidate,2020-01-14 19:46:38+0000,2020-10-07 22:47:45+0000
spoc,tic8,230086768,1635.01,1,,PC,FP,246.6246,66.143578,13.32,0.04,15.776,0.058,1736.130549,0.00049,34.927272,0.000348,2.702452,0.03458,108977.5863,2101.3462,15 16 17 18 19,very eccentric EB,2020-01-14 19:46:38+0000,2020-10-07 22:47:45+0000
spoc,tic8,269892793,1636.01,1,,PC,,44.292829,33.312688,11.9056,0.0061,12.852,0.08,1792.135458,0.000307,1.772988,4.20E-05,1.832089,0.026247,27287.66893,264.00394,18,Large; even-odd at 2.46 sigma; v-shaped,2020-01-14 19:46:38+0000,2020-10-07 22:47:45+0000
spoc,tic8,286355915,1637.01,1,,PC,FP,37.893261,34.368916,10.6479,0.0085,11.094,0.013,1793.115658,0.000539,4.076758,0.000171,4.365686,0.040429,10466.95178,108.85384,18,,2020-01-14 19:46:38+0000,2020-10-07 22:47:45+0000
spoc,tic8,312862941,1638.01,1,,PC,,15.32176,55.697948,12.1312,0.007371,13.853,0.103,1791.146368,0.001125,0.915094,7.90E-05,0.763029,0.107519,5491.83131,448.79807,18,,2020-01-14 19:46:38+0000,2020-10-07 22:47:45+0000
spoc,tic8,348673213,1639.01,1,,PC,,35.807158,56.570164,12.974,0.007335,14.382,0.16,1791.468047,0.002783,0.901465,0.000192,2.556215,0.382585,3156.565826,241.35936,18,Level one candidate; check neighbors; crowded field,2020-01-14 19:46:38+0000,2020-10-07 22:47:45+0000
spoc,tic8,396562848,1640.01,1,,PC,,44.32608,76.553125,11.0548,0.007275,13.304,0.04,1792.603719,0.000376,1.949521,7.00E-06,0.675837,0.156497,2184.504585,111.143616,18 19 25 26,Level one candidate,2020-01-14 19:46:38+0000,2020-10-07 22:47:45+0000
spoc,tic8,422923265,1641.01,1,,PC,,40.245575,42.871276,9.616,0.0071,9.556,0.004,1791.787255,0.001256,1.864989,0.000181,1.008516,0.211027,1159.43003,98.74032,18,Centroid offset; not centered on another star,2020-01-14 19:46:38+0000,2020-10-07 22:47:45+0000
spoc,tic8,229940491,1642.01,1,,PC,,288.04946,63.656966,11.1169,0.0061,11.427,0.028,1699.059431,0.00148,37.459426,0.0003,2.961001,0.095271,6334.37889,192.58481,14 15 16 17 18 20 21 22 23 24 25 26,Second transit affected by noise at the end of sector; large planet; possibly EB,2020-01-14 19:46:38+0000,2020-10-07 22:47:46+0000
spoc,tic8,298647682,1643.01,1,,PC,,272.264606,53.217634,8.6628,0.006,9.533,0.005,1691.507874,0.000836,20.078713,8.50E-05,1.183121,0.157778,1080.370952,57.242672,14 15 18 21 24 25 26,crowded field; could be on 1551165177; period should be 20 days,2020-01-24 23:03:08+0000,2020-10-07 22:47:45+0000
spoc,tic8,22843856,1644.01,1,,PC,FP,39.006499,25.588534,9.8203,0.006,10.511,0.007,1790.980282,0.000451,1.849754,5.90E-05,2.145234,0.034197,6568.293934,99.38406,18,V-shaped; seems to be synchronized with variability,2020-01-24 23:33:41+0000,2020-10-07 22:47:45+0000
spoc,tic8,184679932,1645.01,1,,PC,FP,32.293997,40.402005,9.25319,0.0062,9.723,0.004,1791.425546,0.000115,2.172142,1.90E-05,2.748082,0.008388,17864.55208,76.04454,18,possibly inflated hot Jupiter; synchronized; possible secondary,2020-01-24 23:33:41+0000,2020-10-07 22:47:45+0000
spoc,tic8,387527558,1646.01,1,,PC,FA,312.326644,70.796354,13.0367,0.007439,15.263,0.028,1794.103356,0.001882,3.623909,0.002748,2.656801,0.189966,26979.82105,2005.456,18,Period should be 3.62 days which is P/3 of the period in DV report,2020-01-24 23:33:41+0000,2020-10-07 22:47:45+0000
qlp,tic8,154927364,1647.01,1,,PC,FP,207.874829,84.07158,10.249,0.006,10.715,0.007,1688.99201,0.00055,6.97378,0.0003,2.777,0.123,9642.49,102.735,19,Radius too large; follow-up suggests a low-mass binary companion,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,376353509,1648.01,1,,PC,,45.400981,69.2299,9.583,0.006,10.43,0.006,1796.28299,0.00435,7.33149,0.00019,1.449,0.206,790,2.18018,25,potential L1; low snr,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,116608612,1649.01,1,,PC,FP,85.663223,35.185796,9.17,0.006,9.33,0.004,1817.81858,0.00046,3.45572,0.00012,2.179,0.131,6250,2.12432,18 19,,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,122485078,1650.01,1,,PC,FP,76.851266,36.275088,10.011,0.006,10.553,0.007,1822.09874,0.00422,9.1505,0.0034,2.986,0.385,1370,2.84901,18 19,,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
spoc,tic8,138168780,1651.01,1,1651 b,KP,KP,94.793212,73.827664,9.883,0.006,10.247,0.004,1817.584544,0.00012,3.764988,4.00E-06,3.008031,0.010644,13524.20673,52.937763,19 20 26,XO-6 b,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,154867950,1652.01,1,,PC,,188.360493,84.679146,8.68,0.006,9.41,0.03,1683.89687,0.00257,0.66648,1.00E-05,1.009,0.033,180,94.0145,18 19 20,possibly variability,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,156724719,1653.01,1,,PC,,72.031814,39.966966,9.353,0.006,9.843,0.007,1818.12763,0.00148,10.95475,0.00104,3.775,0.267,4140,294.094,18 19,Period could be double; need stellar radius; Gaia plx=1.3,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,258829450,1654.01,1,,PC,,287.666213,66.768185,9.697,0.018,10.129,0.012,1685.40653,0.00717,1.83511,0.00012,2.588,0.339,160,0.442056,18 19 20,potential L1 candidate; low SNR; check nearby stars; slight depth aperture correlation,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,266500992,1655.01,1,,PC,,61.172192,52.257064,10.331,0.006,11.125,0.012,1819.70953,0.00524,3.27767,0.00135,3.071,0.488,1050,2.581,18 19,Potential L1 candidate,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,267694283,1656.01,1,,PC,FP,63.230038,53.687186,8.549,0.006,9.092,0.003,1822.55712,0.00128,,,8.273,0.32,6400,42.4629,18 19,single transit; second transit is spurious,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,27677846,1657.01,1,,PC,FP,66.370508,46.365861,9.567,0.006,10.286,0.005,1821.44854,0.00449,5.62583,0.00223,3.422,0.652,1360,103.146,18 19,V-shaped; slight odd-even; shoulders before/after ingress/egress,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,286561122,1658.01,1,,PC,,65.876244,35.495164,10.267,0.006,11.345,0.014,1817.94441,0.00457,0.67994,0.00033,1.907,0.339,670,1.64684,18 19,very short orbital period possibly too close to the star; a/Rstar = 1.3,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
spoc,tic8,288631580,1659.01,1,,PC,,277.924978,82.305743,9.569,0.006,10.078,0.004,1687.638094,0.001737,5.877578,5.40E-05,2.881905,0.476181,407.219712,53.939,14 18 19 20 24 25 26,Under investigation by TFOP,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,311121985,1660.01,1,,PC,FP,85.581107,49.513756,9,0.006,9.505,0.004,1818.07142,0.00543,1.3567,0.00049,2.11,0.296,410,1.11925,18 19,,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,312122956,1661.01,1,,PC,,88.475961,30.44606,10.128,0.072,10.208,0.009,1817.53001,0.00721,2.05287,0.00089,2.876,0.486,910,2.88668,18 19,Gaia Teff = 8000 K; Gaia distance from parallax may not be reliable,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,339538183,1662.01,1,,PC,,93.318952,63.685005,9.705,0.006,10.014,0.004,1818.58553,0.0007,2.60943,6.00E-05,1.463,0.09,3440,880.049,18 19 20,large;  non-synchronized stellar activity; secondary (200ppm),2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,353367071,1663.01,1,,PC,,89.934863,33.506997,9.841,0.006,10.079,0.004,1819.39874,0.00213,2.37532,0.00039,2.957,0.245,1940,150.099,18 19,,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
spoc,tic8,353782445,1664.01,1,,PC,,276.937951,55.755661,9.167,0.031,9.653,0.003,1689.195507,0.002073,11.834942,0.00013,2.378481,0.323387,334.097148,22.471714,14 15 16 17 18 19 20 21 22 23 24 25 26,potential L1 candidate; some depth-aperture correlation,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,354006740,1665.01,1,,PC,,88.369265,37.339155,6.306,0.017,6.71538,0.023,1819.00417,0.0022,1.76406,0.00029,3.086,0.077,870,205.882,18 19,very crowded field; v-shaped; matches to 723801895 which is 0.1 mag and 723801891 which is 1.8 mag fainter,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,368536386,1666.01,1,,PC,FP,89.420194,36.765813,10.369,0.006,10.877,0.011,1818.74012,0.00948,1.69433,0.00183,2.169,0.563,650,3.70354,18 19,,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,409183335,1667.01,1,,PC,FP,81.807834,38.597526,9.723,0.014,10.184,0.006,1818.22815,0.00124,3.32125,0.00032,4.304,0.127,5760,1114.22,18 19,,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,417705690,1668.01,1,,PC,FP,348.607457,76.934276,10.023,0.006,10.67,0.007,1957.43883,0.00512,2.36332,0.00044,3.671,0.538,770,34.0518,25,retired as TFOP FP; potential centroid offset; minor depth-aperture correlation,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
spoc,tic8,428679607,1669.01,1,,PC,,45.952938,83.587576,9.529,0.006,10.218,0.004,1843.747027,0.003089,2.679485,0.000582,2.052011,0.617745,431.30341,50.35486,20,L1 candidate,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
spoc,tic8,441739020,1670.01,1,,PC,,259.017294,72.161171,9.423,0.03,9.889,0.004,1750.884303,0.000807,40.749442,0.000215,5.380765,0.044367,5962.151769,53.556446,15 16 18 19 20 21 22 23 24 25 26,The original alerted (TOI 1670) period of 26 days is wrong. Correct period is 40.7 days.,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
spoc,tic8,441739020,1670.02,2,,PC,,259.017294,72.161171,9.423,0.03,9.889,0.004,1721.94677,0.004749,10.984217,0.000294,3.074853,0.300914,251.832483,25.405205,15 16 18 19 20 21 22 23 24 25 26,low SNR,2020-07-16 04:56:45+0000,2020-10-07 22:48:16+0000
qlp,tic8,459903429,1671.01,1,,PC,,130.968059,86.228388,8.713,0.006,9.585,0.004,1821.04876,0.00413,8.13664,0.00331,2.084,0.348,840,2.89007,18 19,might be 2x period,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,468828873,1672.01,1,,PC,,91.872262,66.857854,10.045,0.009,10.55,0.005,1819.97443,0.00485,3.89675,0.00066,3.001,0.562,740,1.39041,18 19 20,might be on 468828877; flux depth aperture correlation,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,470315428,1673.01,1,,PC,,64.64847,52.865047,10.22,0.019,11.006,0.011,1818.19746,0.00313,1.08625,0.00036,2.534,0.268,1110,1.54697,18 19,Matches to a nearby star 668056616 at Tmag=10.3,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,73104318,1674.01,1,,PC,FP,61.721477,58.465517,9.469,0.006,10.279,0.006,1822.59324,0.00237,7.45494,0.00138,3.465,0.612,2280,71.4002,18 19,could be 2x period; likely there is a background EB with distinctly shorter period from transiting event,2020-01-29 22:18:55+0000,2020-10-07 22:47:45+0000
qlp,tic8,81831095,1675.01,1,,PC,,47.806665,61.762391,9.994,0.024,10.307,0.005,1794.77733,0.00166,3.13282,0.00027,0.843,0.088,1130,2.43645,18 19,check nearby stars,2020-01-29 22:18:56+0000,2020-10-07 22:47:45+0000
spoc,tic8,8400842,1676.01,1,1676 b,KP,KP,65.469602,57.817192,9.441,0.006,9.854,0.004,1819.064098,0.000279,3.191584,7.60E-05,2.928765,0.021141,8060.107315,53.9035,19,XO-3b,2020-01-29 22:18:56+0000,2020-10-07 22:47:45+0000
qlp,tic8,87090944,1677.01,1,,PC,,58.48597,58.968596,10.109,0.006,10.737,0.008,1818.20905,0.00224,0.64367,0.00012,0.548,0.19,800,15.7615,19,v-shaped,2020-01-29 22:18:56+0000,2020-10-07 22:47:45+0000
qlp,tic8,96291218,1678.01,1,,PC,,73.034839,30.280402,10.361,0.006,10.971,0.013,1820.62536,0.00153,6.8561,0.00201,2.688,0.371,4930,478.492,18 19,Third transit on momentum dump; v-shaped; large,2020-01-29 22:18:56+0000,2020-10-07 22:47:45+0000
qlp,tic8,9837861,1679.01,1,,PC,FP,70.548558,54.292069,9.902,0.006,10.938,0.009,1817.9375,0.00588,0.65725,0.00027,1.998,0.243,310,0.637728,18 19,Possibly variability; check 9837855,2020-01-29 22:18:56+0000,2020-10-07 22:47:45+0000
spoc,tic8,259168516,1680.01,1,,PC,,292.313381,65.974367,13.3081,0.007294,15.87,0.2,1687.263656,0.000921,4.802622,2.60E-05,1.16718,0.234986,4889.765823,258.18228,14 15 16 17 18 19 20 21 22 23 24 25 26,level-one candidate; follow-up in progress,2020-01-30 21:16:42+0000,2020-10-07 22:47:45+0000
spoc,tic8,321041369,1681.01,1,,PC,,81.671351,56.96359,10.444,0.006,10.97,0.01,1816.53305,0.001431,1.537559,0.000165,0.882337,0.373158,1136.563692,102.64684,19,V-shaped; some small centroid offset,2020-01-30 21:16:42+0000,2020-10-07 22:47:45+0000
spoc,tic8,367366318,1682.01,1,1682 b,KP,KP,78.295536,33.318168,8.148,0.006,8.56,0.03,1819.25341,0.00024,2.734786,3.80E-05,3.43706,0.011927,8567.487112,37.018734,19,KELT-7 b,2020-01-30 21:16:42+0000,2020-10-07 22:47:45+0000
spoc,tic8,58542531,1683.01,1,,PC,,65.979728,27.822546,9.794,0.006,10.97,0.03,1816.411928,0.001704,3.057601,0.000336,1.347379,0.236343,1195.177021,83.17935,19,potential L1 candidate,2020-01-30 21:16:42+0000,2020-10-07 22:47:45+0000
spoc,tic8,85031598,1684.01,1,,PC,,65.3458,62.245754,7.354,0.006,8.25,0.03,1816.411666,0.001363,1.155109,0.00011,1.475194,0.082656,776.756455,86.63357,19,Possibly EB; difference image suggests some centroid shift but not consistent between the two orbits; minor depth-aperture correlation,2020-01-30 21:16:42+0000,2020-10-07 22:47:45+0000
spoc,tic8,28900646,1685.01,1,,PC,,68.59373,43.037414,11.1117,0.007265,13.378,0.028,1816.225016,0.001502,0.669174,7.30E-05,0.912603,0.515055,998.330993,121.64425,19,potential L1 candidate,2020-01-30 21:16:42+0000,2020-10-07 22:47:45+0000
spoc,tic8,102672709,1686.01,1,,PC,,61.731043,66.119622,9.86671,0.006,10.411,0.005,1818.606268,0.004186,6.702137,0.002201,3.901085,0.646864,618.382483,62.862545,19,crowded field,2020-01-30 21:16:42+0000,2020-10-07 22:47:45+0000
spoc,tic8,103448870,1687.01,1,,PC,,66.834683,73.023857,9.83739,0.0064,10.507,0.005,1816.844034,0.001302,10.259582,9.40E-05,1.445688,0.288889,1286.148402,109.76784,19 25 26,potential L1 candidate,2020-01-30 21:16:42+0000,2020-10-07 22:47:45+0000
spoc,tic8,121966220,1688.01,1,,PC,FP,75.797736,41.785832,10.8001,0.0061,11.215,0.022,1820.091558,0.001012,6.716659,0.00054,7.479329,0.081738,9802.458385,141.08165,19,Likely an EB; too large to be a inflated planet,2020-01-30 21:16:42+0000,2020-10-07 22:47:45+0000
spoc,tic8,198384408,1689.01,1,,PC,,257.785192,56.659161,6.3196,0.006,6.99564,0.023,1823.255936,0.003739,9.12381,0.005304,5.118839,0.342574,283.324087,32.979588,19,Potentially on the neighboring star; possibly has a stellar companion,2020-01-30 21:16:42+0000,2020-10-07 22:47:45+0000
spoc,tic8,267574918,1690.01,1,,PC,,284.413932,53.50925,16.338,0.0062,17.244,0.046,1683.632339,0.001012,1.408052,2.00E-05,0.388455,0.224924,131095.8647,47564.406,14 15 19 22 26,Host star is a white dwarf; interesting small planet,2020-01-30 21:16:42+0000,2020-10-07 22:47:45+0000
spoc,tic8,268334473,1691.01,1,,PC,,272.406133,86.859646,9.52636,0.0061,10.134,0.004,1818.091499,0.00139,16.736716,0.000194,4.965746,0.176751,1171.877059,33.71296,19 20 25 26,potential L1 candidate,2020-01-30 21:16:42+0000,2020-10-07 22:47:45+0000
spoc,tic8,288636342,1692.01,1,,PC,,279.464488,78.61113,10.741,0.0061,11.056,0.009,1820.847181,0.003225,17.729029,0.000397,6.421862,0.329207,1191.753905,58.75409,19 24 25 26,Check the 16 mag neighbors; some centroid offset; possible multi,2020-01-30 21:16:42+0000,2020-10-07 22:47:46+0000
qlp,tic8,288636342,1692.02,2,,PC,,279.464488,78.61113,10.741,0.0061,11.056,0.009,1686.83331,0.00204,32.20708,0.00035,8.115,0.19,2570,0.534292,26,outer companion to 1692.01; transits close to momentum dump and data gap; TOI ID renamed to reflect second candidate,2020-09-11 18:37:11+0000,2020-10-07 22:48:20+0000
spoc,tic8,353475866,1693.01,1,,PC,,90.308465,34.773167,10.6714,0.007453,12.962,0.069,1817.683149,0.002249,1.766881,0.000295,1.301748,0.643398,1005.84075,122.96791,19,centroid offset; check nearby stars,2020-01-30 21:16:42+0000,2020-10-07 22:47:46+0000
spoc,tic8,396740648,1694.01,1,,PC,,97.748211,66.360683,10.7424,0.0061,11.446,0.015,1843.657627,0.000987,3.77013,0.00027,2.851206,0.10559,4361.180108,108.92766,19 20,,2020-01-30 21:16:42+0000,2020-10-07 22:47:46+0000
spoc,tic8,422756130,1695.01,1,,PC,,21.920719,72.296441,11.0294,0.007386,12.989,0.081,1791.519349,0.000972,3.134319,2.70E-05,1.235136,0.389166,1208.584783,88.60096,18 19 24 25,potential L1 candidate; low SNR; crowded field,2020-01-30 21:16:42+0000,2020-10-07 22:47:46+0000
spoc,tic8,470381900,1696.01,1,,PC,,65.280563,48.819914,13.9664,0.007301,16.82,1.133,1816.697706,0.002752,2.500715,0.000511,0.984599,0.440975,11012.48389,1568.8007,19,centroid offset relative to oot centroid position; no offset relative to TIC position; check nearby stars,2020-01-30 21:16:42+0000,2020-10-07 22:47:46+0000
spoc,tic8,1884091865,1697.01,1,,PC,,290.108465,61.085051,11.1744,0.0061,12.5001,0.0462,1683.526398,0.002414,10.716396,0.000127,3.363347,0.277569,2546.952047,120.918724,14 15 16 17 18 19 20 21 22 23 24 25 26,Some transits affected by noise at end of sectors; crowded field; 2 similarly bright stars in pixel,2020-01-30 21:16:42+0000,2020-10-07 22:47:46+0000
qlp,tic8,190223929,1698.01,1,,PC,,98.503177,41.900816,10.749,0.036,11.39,0.014,1847.69726,0.00269,17.04198,0.0012,1.578,0.349,3520,11.8065,20,matches with 703728672 with 3 arcsec separation; could be planetary on companion as well; Gaia Rstar = 2.3 Rsun; period could be half (8.5 days),2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
qlp,tic8,22705558,1699.01,1,,PC,,125.188777,46.203715,10.876,0.006,11.402,0.02,1842.99749,0.00722,4.54856,0.00215,2.446,0.318,1150,2.78373,20,potential L1 candidate; low SNR,2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
qlp,tic8,23650642,1700.01,1,,PC,FP,126.08847,42.104992,10.822,0.007,11.238,0.02,1843.38029,0.00428,1.12355,0.00039,1.611,0.479,1020,4.85789,20,small centroid offset; potential odd-even,2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
qlp,tic8,274215536,1701.01,1,,PC,,99.898144,42.131569,10.926,0.006,11.728,0.046,1843.37293,0.00208,1.33418,0.00021,1.115,0.308,2470,9.41862,20,slightly v-shaped; small depth-aperture correlation,2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
qlp,tic8,371210825,1702.01,1,,PC,FP,111.559569,32.384147,10.989,0.006,12.075,0.034,1842.74962,0.00292,0.40312,0.0001,0.853,0.323,1000,14.6108,20,potential L1 candidate; ultra short period,2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
qlp,tic8,453387619,1703.01,1,,PC,,113.874499,49.478213,10.641,0.006,11.024,0.015,1843.70837,0.00104,1.20143,9.00E-05,0.62,0.107,2330,534.542,20,short transit duration,2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
qlp,tic8,95129101,1704.01,1,,PC,,114.932848,28.120168,10.851,0.006,11.026,0.01,1844.21597,0.00474,3.93064,0.00116,2.722,0.453,2090,926.769,20,check 95129100; v-shaped,2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
qlp,tic8,137500798,1705.01,1,,PC,,132.635181,82.927197,10.304,0.007,10.693,0.006,1822.8675,0.00587,13.20692,0.00404,4.959,1.274,790,3.27908,20,Slight depth-aperture correlation; the last transit lands on a systematic feature,2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
spoc,tic8,230377505,1706.01,1,,PC,,285.205736,60.233891,10.486,0.006,11.077,0.009,1685.476955,0.001929,4.515422,4.80E-05,2.833082,0.440418,371.211531,27.11954,14 15 16 17 18 19 20 21 22 23 24 25 26,L1 candidate,2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
spoc,tic8,230377505,1706.02,2,,PC,,285.205736,60.233891,10.486,0.006,11.077,0.009,1690.107647,0.004124,7.405701,0.000156,3.230284,0.614337,290.920233,31.214504,14 15 16 17 18 19 20 21 22 23 24 25 26,multi; low SNR,2020-09-23 20:00:30+0000,2020-10-07 22:48:20+0000
qlp,tic8,240148934,1707.01,1,,PC,,101.382074,31.465655,10.313,0.006,10.824,0.01,1843.26677,0.00401,2.02365,0.00075,2.585,0.448,1710,2.40429,20,slight depth/aperture correlation; missing transit,2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
qlp,tic8,241173474,1708.01,1,,PC,,116.107294,43.009196,10.388,0.006,10.715,0.011,1853.1211,0.00154,11.44192,0.00099,3.841,0.637,5510,3.11154,20,,2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
qlp,tic8,29119552,1709.01,1,,PC,,118.62981,45.808015,10.206,0.006,10.901,0.009,1849.57198,0.00051,7.62897,0.00038,3.248,0.222,10890,2.32829,20,period could be 2x,2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
qlp,tic8,445805961,1710.01,1,,PC,,94.282756,76.210781,8.913,0.006,9.545,0.003,1836.96496,0.00107,24.28313,0.00142,5.277,0.352,3070,0.631905,20,TFOP under investigation,2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
qlp,tic8,461662295,1711.01,1,,PC,FP,124.446931,51.01058,9.929,0.006,10.676,0.008,1844.85466,0.00472,10.2558,0.0046,5.088,0.309,5740,0.923177,20,Gaia RV error is 7 km/s; check for secondaries; period could be 2x; observed transits could be secondaries,2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
qlp,tic8,67926921,1712.01,1,,PC,FP,127.945711,44.832343,9.984,0.006,10.447,0.007,1843.665,0.00124,3.56681,0.00033,4.241,0.294,4060,1.08574,20,Hot host star; the planet could be inflated because of the high stellar insolation; Gaia parallax is 1.7,2020-02-19 00:44:40+0000,2020-10-07 22:47:46+0000
spoc,tic8,15863518,1713.01,1,,PC,,100.52065,39.843181,10.618,0.006,11.436,0.019,1842.712088,0.001058,0.557201,4.10E-05,0.804659,0.088218,1282.302537,219.04858,20,v-shaped,2020-02-19 23:47:12+0000,2020-10-07 22:47:46+0000
spoc,tic8,239154970,1714.01,1,1714 b,KP,KP,113.184238,33.835033,10.713,0.008,11.032,0.014,1845.989739,0.000354,3.474469,9.90E-05,4.355313,0.032258,12126.94174,82.25275,20,HAT-P-33 b,2020-02-19 23:47:12+0000,2020-10-07 22:47:46+0000
spoc,tic8,142090065,1715.01,1,,PC,,79.073659,79.737671,9.012,0.006,9.284,0.002,1816.936164,0.000784,2.826937,1.70E-05,1.585326,0.070731,1179.100339,56.61347,19 20 25 26,V-shaped; possible secondary at 0.55; centroid offset < 3sigma on TIC 142090063; need SG1 to check,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,14336130,1716.01,1,,PC,,105.082929,56.824435,8.829,0.006,9.406,0.003,1843.846037,0.003091,8.088417,0.001661,3.326214,0.675216,480.434844,42.023335,20,Slight depth-aperture correlation; small planet candidate,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,149833117,1717.01,1,,PC,,104.628533,67.677294,9.523,0.006,9.875,0.003,1843.547331,0.000424,4.052173,0.000117,2.616625,0.024616,8564.570633,162.92679,20,star has pulsation pattern,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,257241363,1718.01,1,,PC,,112.018135,30.322403,8.256,0.006,8.96,0.03,1848.027133,0.000695,5.586947,0.000372,2.931427,0.110432,1855.085021,44.716293,20,,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,293617835,1719.01,1,,PC,,135.297536,55.859944,7.765,0.006,8.29,0.03,1844.193788,0.001695,2.756792,0.000348,1.321287,0.30336,340.806193,31.328823,20,,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,356473034,1720.01,1,1720 b,KP,KP,117.026969,50.225811,10.447,0.006,11.246,0.011,1843.218679,0.000447,2.615826,8.20E-05,2.653041,0.041169,13160.50861,148.812,20,XO-2 N b,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,51234631,1721.01,1,1721 b,KP,KP,110.388168,58.268087,10.165,0.006,10.814,0.008,1846.130168,0.000439,4.124878,0.000142,4.425454,0.035345,8498.901037,64.839355,20,XO-4 b,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,85242435,1722.01,1,,PC,,114.34529,61.154178,9.527,0.006,10.025,0.004,1844.1106,0.001667,9.606666,0.0013,3.934612,0.234852,1588.425674,102.01374,20,Possible secondary ,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,71431780,1723.01,1,,PC,,116.797139,68.476631,9.09942,0.006,9.664,0.003,1852.702693,0.003094,13.726345,0.000365,4.772907,0.255033,856.534541,50.32425,20 26,,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,81212286,1724.01,1,,PC,,127.033289,56.427562,12.507,0.007729,14.736,0.114,1843.027821,0.002023,0.685081,9.90E-05,1.056589,0.572277,2675.717666,338.96216,20,centroid offset towards a brighter star (TIC 81212289).,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,86396382,1725.01,1,1725 b,KP,KP,97.636653,29.672296,11.0967,0.0126,11.569,0.023,1843.005184,0.000216,1.09141,1.60E-05,2.962905,0.017188,15542.03864,76.24311,20,WASP-12 b,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,130181866,1726.01,1,1726 b,PC,CP,117.479418,27.363183,6.2683,0.006,6.92035,0.023,1845.372818,0.001305,7.108153,0.000651,3.227344,0.231216,558.008328,34.79592,20,HD 63433 b,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,130181866,1726.02,2,1726 c,PC,CP,117.479418,27.363183,6.2683,0.006,6.92035,0.023,1844.057705,0.001101,20.545913,0.001474,4.025071,0.194201,838.627233,47.281704,20,HD 63433 c,2020-02-20 19:59:15+0000,2020-10-07 22:47:46+0000
spoc,tic8,241225337,1727.01,1,,PC,,93.558533,53.136171,9.75149,0.0071,10.312,0.006,1842.639667,0.002917,1.832792,0.000359,1.462677,0.540472,502.107257,68.57626,20,,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,285048486,1728.01,1,,PC,,120.610626,64.796925,10.7921,0.007245,12.39,0.055,1843.274889,0.000591,3.491567,0.000141,1.890422,0.083425,5520.476437,110.440475,20,,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,298666530,1729.01,1,,PC,FP,278.399815,58.204945,18.3324,0.016,18.7415,0.0463,1842.505715,0.001358,0.573209,5.90E-05,0.458238,0.148897,432048.7344,103577.016,20,Possible planet around a white dwarf!,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,318022259,1730.01,1,,PC,,107.866429,48.330389,10.3595,0.007414,12.23,0.035,1844.381227,0.001994,6.222236,0.001142,2.262473,0.47128,1846.726827,146.63045,20,odd-even difference but three transit events might be due to  two different planets one at 12.4 days and the other at longer period ,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,318022259,1730.02,2,,PC,,107.866429,48.330389,10.3595,0.007414,12.23,0.035,1844.579827,0.002889,2.155669,0.000454,1.615033,0.746088,697.339279,86.27076,20,second candidate in the system,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,371234684,1731.01,1,1731 b,KP,KP,110.168568,37.140651,11.7946,0.0071,12.344,0.047,1842.839676,0.000709,3.923003,0.000196,3.300515,0.053409,12793.14101,186.7575,20,HAT-P-9 b,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
spoc,tic8,470987100,1732.01,1,,PC,,111.801499,53.045087,11.3266,0.00728,12.889,0.092,1843.294736,0.002968,4.121356,0.000813,2.00806,0.530428,1546.061523,151.52542,20,,2020-02-19 23:47:13+0000,2020-10-07 22:47:46+0000
qlp,tic8,53427308,1733.01,1,,PC,FP,118.881919,54.59664,10.379,0.006,10.906,0.007,1844.7654,0.004,5.80322,0.00192,1.569,0.23,1710,4.65989,20,Small depth-aperture correlation; odd/even not reliable because fit fails; short transit duration for a big star; steep ingress and shallow egress could be due to disintegrating planet,2020-02-20 00:14:52+0000,2020-10-07 22:47:46+0000
spoc,tic8,224596152,1734.01,1,,PC,,254.502938,57.305451,10.2713,0.006,10.899,0.008,1688.867679,0.004112,28.875281,0.000644,4.399681,0.394092,571.714451,47.05502,14 15 16 17 18 19 20 22 23 24 25 26,S19 centroid offset towards nearby star ,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
spoc,tic8,365673804,1735.01,1,,PC,,313.338741,64.228939,8.3412,0.006,8.788,0.002,1713.44999,0.001853,10.385734,0.000158,3.265048,0.223137,355.287225,23.640291,15 16 17 18 24,Crowded field; possible secondary; scattered light,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
qlp,tic8,408618999,1736.01,1,,PC,,43.43502,69.101407,8.3302,0.006,8.953,0.002,1792.79122,0.00537,7.07349,0.00025,3.649,0.346,380,0.474465,25,centroid in S19 is near another star but on target in S18,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
spoc,tic8,233009109,1737.01,1,,PC,,248.25288,72.925766,8.575,0.006,8.963,0.002,1717.012225,0.003108,14.448131,0.000243,6.497633,0.267392,240.582611,14.611696,15 16 17 18 19 20 21 22 23 24 25 26,potential L1 candidate; low snr,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
spoc,tic8,104208182,1738.01,1,,PC,,54.501981,50.955486,12.4851,0.007263,14.066,0.04,1792.660607,0.002781,3.697386,0.00041,1.418252,0.63782,2875.239544,330.6731,18 19,Possible odd-even,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
spoc,tic8,159418353,1739.01,1,,PC,,240.177356,83.258195,9.812,0.006,10.692,0.008,1685.237842,0.001627,8.30341,6.70E-05,1.880584,0.241676,616.533998,48.985023,14 19 20 21 25 26,L1 candidate,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
spoc,tic8,174041208,1740.01,1,,PC,,351.017587,43.376871,10.4274,0.0061,11.315,0.016,1741.058614,0.004873,19.428419,0.003716,3.572715,0.797823,850.412788,108.72698,16 17,period could be 2x,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
spoc,tic8,198206613,1741.01,1,,PC,,247.044716,63.498551,10.5783,0.006,11.794,0.027,1692.381477,0.003395,10.940714,0.000205,2.632575,0.311221,450.489088,42.61046,14 15 16 17 18 19 20 21 22 23 24 25 26,scattered light; only S17 and S15 centroids are off,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
spoc,tic8,219857012,1742.01,1,,PC,,257.328533,71.8764,8.2865,0.006,8.863,0.002,1725.34042,0.002623,21.270741,0.000321,6.378877,0.166419,371.836492,13.72332,15 16 17 18 19 20 21 22 23 24 25 26,S17 centroid offet caused by scattered light,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
spoc,tic8,219860288,1743.01,1,,PC,,257.746405,71.871391,12.4251,0.007415,14.972,0.073,1713.429719,0.001083,4.266058,2.80E-05,0.936477,0.106103,2358.315643,163.29329,15 16 17 18 19 20 21 22 23 24 25 26,v-shaped,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
spoc,tic8,229455001,1744.01,1,,PC,,294.291084,60.881383,9.01932,0.0061,9.543,0.003,1701.937093,0.002215,22.34119,0.000271,2.819666,0.239366,510.867411,30.158922,14 15 16 17 18 19 20 21 23 25 26,centroid offset in some sectors,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
spoc,tic8,232635922,1745.01,1,,PC,,281.137146,54.950111,12.7963,0.007519,14.523,0.016,1683.923139,0.003918,5.985115,0.000118,2.232247,0.337024,2581.955842,267.6886,14 15 16 18 19 22 25 26,v-shaped; could be stellar variability,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
spoc,tic8,232650365,1746.01,1,,PC,,281.767703,54.910374,11.9589,0.017902,14.24,0.2,1684.786034,0.001284,2.525314,2.30E-05,0.945823,0.37692,1313.045621,153.90083,14 15 16 19 22 25 26,V-shaped; possible secondary; another nearby star of similar brightness in the pixel,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
spoc,tic8,233071822,1747.01,1,,PC,,270.80655,60.67565,10.4302,0.006,11.546,0.047,1684.970535,0.001208,2.754791,2.50E-05,0.941912,0.108004,365.979543,35.462246,14 15 16 17 18 19 20 21 22 23 24 25,low SNR,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
spoc,tic8,233071926,1748.01,1,,PC,,270.739161,60.417355,10.587,0.031,11.469,0.018,1684.229442,0.001049,1.831887,1.70E-05,1.397648,0.159369,405.083016,36.197124,14 15 16 17 18 19 20 21 22 23 24 25,check TIC 233071927; minor flux depth aperture correlation; possibly stellar variability,2020-02-27 22:12:18+0000,2020-10-07 22:47:46+0000
spoc,tic8,233602827,1749.01,1,,PC,,282.737771,64.4192,12.2574,0.007281,13.86,0.072,1685.939893,0.001552,4.488976,4.00E-05,1.865111,0.414215,1351.601115,86.379875,14 15 16 17 18 19 20 21 23 24 25 26,multi with second planet in 2:1 resonance,2020-02-27 22:12:18+0000,2020-10-07 22:47:47+0000
spoc,tic8,233602827,1749.02,2,,PC,,282.737771,64.4192,12.2574,0.007281,13.86,0.072,1688.784755,0.002669,9.044417,0.00013,1.941802,0.385219,1533.514051,127.32766,14 15 16 17 18 19 20 21 23 24 25 26,multiple stars nearby; 2:1 resonance; multi,2020-02-27 22:12:18+0000,2020-10-07 22:47:47+0000
spoc,tic8,237099296,1750.01,1,,PC,,240.301395,68.937457,11.7077,0.006,12.645,0.069,1688.829663,0.00316,11.337044,0.000179,2.955484,0.302585,1161.941714,72.731834,14 16 17 18 19 20 21 22 23 24 25 26,Level 1 candidate,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,287080092,1751.01,1,,PC,,243.488773,63.534274,8.80616,0.006,9.327,0.003,1733.636898,0.003288,37.468261,0.000726,7.428447,0.364172,449.528188,18.921713,15 17 18 19 20 21 22 23 24 25 26,potential L1 candidate,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,287139872,1752.01,1,,PC,,253.462993,60.709081,12.7463,0.007539,14.62,0.051,1683.592309,0.000723,0.935183,8.00E-06,0.84223,0.333514,1071.161664,103.37966,14 15 16 17 18 19 20 21 22 23 24 25 26,potential L1 candidate,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,289580577,1753.01,1,,PC,,252.469849,61.173523,11.2078,0.006,11.831,0.026,1684.508621,0.002339,5.384502,6.90E-05,3.24151,0.388712,578.111651,37.65974,14 15 16 18 19 20 21 22 23 24 25 26,potential L1 candidate,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,332477926,1754.01,1,,PC,,265.594375,57.447824,11.7229,0.00734,13.261,0.195,1689.925348,0.003632,16.216178,0.000315,3.639733,0.287428,1491.417452,99.53861,14 15 16 17 18 19 20 21 23 24 25 26,level 1 candidate,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,356978132,1755.01,1,,PC,FP,273.78163,56.878274,9.90051,0.0061,10.126,0.005,1718.900701,0.0011,60.186956,0.000813,2.58664,0.099267,4658.856318,133.09044,14 15 16 17 18 19,v-shaped; grazing,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,364074068,1756.01,1,,PC,,306.329027,77.636188,12.0948,0.007307,13.88,0.039,1764.85243,0.002161,2.782912,6.60E-05,1.669971,0.369443,1060.267882,118.753815,17 18 19 24,v-shaped; potential L1 candidate,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,367753709,1757.01,1,,PC,,255.401902,79.066956,11.2906,0.0061,12.166,0.069,1685.195083,0.001163,2.125749,1.70E-05,1.499186,0.165952,596.668506,43.091393,14 15 18 19 20 21 22 24 25 26,,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,367858035,1758.01,1,,PC,,354.74302,75.685123,10.0907,0.006,10.794,0.008,1806.697495,0.001623,20.705132,0.000275,3.550687,0.245487,1864.239297,75.81135,18 19 24 25,L1 candidate,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,408636441,1759.01,1,,PC,,326.853293,62.753861,9.92838,0.007311,11.93,0.1,1745.465745,0.001151,18.8481,0.000317,3.493242,0.174499,2746.003642,88.04547,16 17 24,Period could be half; SG1/2 found period is 18.8481 days,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,420112587,1760.01,1,,PC,FP,290.173872,73.196346,12.4989,0.007678,13.99,0.2,1691.531496,0.003782,11.062666,0.00049,2.084216,0.300941,4957.878094,704.5552,14 15 16 17 19,v-shaped; close visual binary,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,424391516,1761.01,1,,PC,,281.577369,75.303257,10.5951,0.0061,11.214,0.01,1694.799291,0.003902,11.592535,0.000245,3.502911,0.755305,386.775308,39.222878,14 15 16 17 18 19 20 21 23 24 25 26,potential L1 candidate; low SNR,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,435680451,1762.01,1,,PC,,17.913965,79.165585,10.5949,0.0061,11.344,0.012,1810.918242,0.002922,24.149899,0.00407,3.103126,0.522575,1655.306028,190.39197,18 19,,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,441739871,1763.01,1,,PC,,259.564243,74.302886,12.8123,0.007363,15.63,0.2,1684.787655,0.00134,3.797874,3.10E-05,1.025286,0.518908,1698.99592,181.76492,14 15 16 17 18 19 20 21 22 23 24 25 26,Slight odd-even at 1.7 sigma,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,1551345500,1764.01,1,,PC,,277.291895,55.313152,11.2018,0.0064,12.2979,0.0462,1701.528174,0.000557,47.385707,0.000156,1.945751,0.036749,36498.66951,1002.8871,14 15 16 17 18 19 20 21 22 23 24 25 26,v-shaped; possibly EB,2020-02-27 22:12:19+0000,2020-10-07 22:47:47+0000
spoc,tic8,272672133,1765.01,1,,PC,,234.242181,67.452464,11.718,0.006,12.478,0.057,1872.514544,0.000887,3.493918,6.90E-05,2.153827,0.085198,3822.230112,92.64865,21 22 23,TFOP under investigation,2020-03-12 15:35:29+0000,2020-10-07 22:47:47+0000
qlp,tic8,67666096,1766.01,1,1766 b,KP,KP,148.64328,40.38805,9.434,0.006,9.816,0.004,1872.85441,0.00028,2.70337,6.00E-05,2.963,0.117,10360,0.812198,21,KELT-3 b,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
spoc,tic8,8767448,1767.01,1,1767 b,KP,KP,140.102977,33.882417,9.981,0.006,10.424,0.008,1870.743581,0.000417,4.353217,0.000116,3.997923,0.028946,9420.455762,64.06161,21,WASP-13 b,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
qlp,tic8,137906197,1768.01,1,,PC,,152.102947,55.540076,9.91,0.006,10.419,0.005,1878.57807,0.00614,7.33855,0.00471,4.08,0.408,860,2.29076,21,,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
qlp,tic8,287225295,1769.01,1,,PC,,144.000462,51.607577,9.482,0.006,10.154,0.005,1871.39645,0.00165,0.60987,6.00E-05,0.387,0.127,550,9.27793,21,potential L1 candidate; short transit duration; V-shaped; some odd-even,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
qlp,tic8,457138169,1770.01,1,,PC,,141.368144,50.908838,9.224,0.006,9.715,0.003,1871.72593,0.00152,1.09254,0.00013,0.833,0.231,860,2.10032,21,2 stars in the pixel; delta mag 5,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
spoc,tic8,252479260,1771.01,1,1771 b,KP,KP,155.681635,50.128351,9.007,0.006,9.763,0.004,1871.630084,0.000135,3.212214,2.90E-05,2.851678,0.011268,13898.59785,51.6871,21,HAT-P-22 b,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
qlp,tic8,85293053,1772.01,1,,PC,,156.83791,34.391032,9.352,0.006,9.955,0.004,1871.75589,0.00708,8.05147,0.00358,3.405,0.518,590,1.28463,21,,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
spoc,tic8,332064670,1773.01,1,1773 e,KP,KP,133.149214,28.330821,5.206,0.006,5.95084,0.023,1872.16257,0.00186,0.73665,8.00E-05,1.459,0.09,340,0.24439,21,55 Cnc e; centroid offset caused by 56 Cnc,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
spoc,tic8,4897275,1774.01,1,,PC,,148.160537,35.111655,7.6474,0.006,8.25,0.03,1872.341155,0.002249,16.710042,0.00328,5.400465,0.389361,615.287363,46.144043,21,,2020-03-12 15:35:29+0000,2020-10-07 22:47:47+0000
spoc,tic8,9348006,1775.01,1,,PC,,150.115134,39.457816,10.9184,0.0066,11.648,0.02,1877.564676,0.000876,10.240374,0.001254,3.647507,0.091706,9295.317853,332.93307,21,,2020-03-12 15:35:29+0000,2020-10-07 22:47:47+0000
spoc,tic8,21535395,1776.01,1,,PC,,164.776067,40.983608,7.6586,0.006,8.26,0.03,1871.488566,0.003068,2.800991,0.00059,1.49854,0.369039,204.855333,27.656855,21,bright star,2020-03-12 15:35:29+0000,2020-10-07 22:47:47+0000
spoc,tic8,29191624,1777.01,1,,PC,,151.807036,46.114977,8.737,0.006,9.31,0.03,1873.298287,0.002798,14.653199,0.00443,2.497633,0.563394,530.486438,61.495197,21,Only two transits,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
spoc,tic8,39699648,1778.01,1,,PC,,136.778074,46.672601,8.4594,0.006,8.99,0.03,1876.025023,0.002952,6.515951,0.001553,2.533431,0.637188,434.584347,41.577324,21,,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
spoc,tic8,67646988,1779.01,1,1779 b,KP,KP,147.769065,35.969296,12.4368,0.007448,15.436,0.038,1871.022482,8.20E-05,1.881719,1.00E-05,1.242152,0.006586,102853.759,397.1701,21,LP 261-75 b; BD from Irwin et al. 2018 with measured mass,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
spoc,tic8,99834717,1780.01,1,1780 b,PC,KP,165.167426,64.963985,12.212,0.0067,12.97,0.092,1871.724298,0.000575,1.706307,6.30E-05,1.613599,0.04555,12242.39542,238.81714,21,KPS-1 b,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
spoc,tic8,137881699,1781.01,1,1781 b,KP,KP,150.572695,53.950889,12.5119,0.0074,13.014,0.08,1872.643736,0.001431,2.972133,0.000295,4.741896,0.117827,8471.562642,190.61244,21,HAT-P-66 b,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
spoc,tic8,160045097,1782.01,1,,PC,,213.080045,74.411621,11.3069,0.006,12.329,0.057,1872.622029,0.003329,4.987638,0.001102,2.308306,0.494571,1507.899721,163.60919,21,multi; small shoulders on ingress and egress; v-shaped,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
spoc,tic8,160045097,1782.02,2,,PC,,213.080045,74.411621,11.3069,0.006,12.329,0.057,1683.556238,0.001311,1.828981,1.90E-05,1.502387,0.245397,740.918713,60.98577,14 20 21 22,Weak signal; fails bootstrap,2020-07-16 04:56:45+0000,2020-10-07 22:48:16+0000
spoc,tic8,229938290,1783.01,1,,PC,,287.680981,64.153342,9.2742,0.0061,9.919,0.004,1871.091166,0.002211,1.419866,0.000217,1.30585,0.371419,465.21062,47.49546,21,Scattered light; shoulder on egress; check bright neighbor (TIC 1718009391).,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
spoc,tic8,241196395,1784.01,1,,PC,,153.549856,29.085569,9.61433,0.0064,10.016,0.004,1871.71008,0.000673,2.093578,0.0001,0.853,0.050746,2339.749224,259.66238,21,V-shaped,2020-03-12 15:35:30+0000,2020-10-07 22:47:47+0000
qlp,tic8,230386259,1785.01,1,,PC,,285.728564,63.948925,9.698,0.031,10.197,0.005,1690.60671,0.00752,11.00468,0.00064,4.935,0.527,280,0.456026,23,TOI 1785 under investigation by TFOP,2020-03-12 14:22:11+0000,2020-10-07 22:47:47+0000
qlp,tic8,86280613,1786.01,1,,PC,,141.721201,61.699082,9.517,0.007,9.993,0.003,1851.5904,0.00129,9.5727,0.00044,2.507,0.148,3430,809.137,20 21,v shaped,2020-03-12 14:22:11+0000,2020-10-07 22:47:47+0000
qlp,tic8,372730331,1787.01,1,,PC,,152.330377,39.162541,10.377,0.007,10.787,0.009,1870.69001,0.00081,8.70431,0.00041,2.606,0.114,8150,690.744,21,large; v-shaped; likely EB,2020-03-12 14:22:11+0000,2020-10-07 22:47:47+0000
qlp,tic8,450327768,1788.01,1,,PC,FP,160.229484,35.913665,10.188,0.006,10.639,0.007,1875.04671,0.00069,5.34326,0.00028,1.426,0.096,6980,3.43158,21,,2020-03-12 14:22:11+0000,2020-10-07 22:47:47+0000
qlp,tic8,172518755,1789.01,1,,PC,,142.743444,26.540165,9.182,0.006,9.721,0.004,1873.65344,0.0011,3.20875,0.00027,2.189,0.16,2650,463.248,21,v-shaped; large; some centroid offset,2020-03-12 14:22:11+0000,2020-10-07 22:47:47+0000
qlp,tic8,310981412,1790.01,1,,PC,,161.428064,69.200788,10.273,0.006,10.835,0.007,1684.16048,0.00806,9.62517,0.00067,3.725,0.786,540,2.44971,14 20 21,2.3 sigma odd-even,2020-03-12 14:22:11+0000,2020-10-07 22:47:47+0000
qlp,tic8,233684293,1791.01,1,,PC,,260.763082,63.11077,9.058,0.006,9.6,0.003,1688.99753,0.01624,48.47912,0.00561,8.088,0.75,320,0.961651,21,only 4 transits; possibly stellar variability,2020-03-12 14:22:11+0000,2020-10-07 22:47:47+0000
qlp,tic8,29191596,1792.01,1,,PC,,151.720794,45.88354,8.676,0.006,9.275,0.003,1871.16344,0.01298,8.81866,0.00644,6.249,1.087,420,164.573,21,multiple stars in target pixel; potential centroid offset; low SNR,2020-03-12 15:27:12+0000,2020-10-07 22:47:47+0000
qlp,tic8,304142124,1793.01,1,1793 b,PC,CP,164.859562,-56.623036,7.802,0.018,8.62,0.03,1585.25532,0.00135,,,4.276,0.245,2070,0.473971,10,HD 95338 b; single transit,2020-03-16 09:31:24+0000,2020-10-07 22:47:47+0000
qlp,tic8,286916251,1794.01,1,,PC,,203.397703,49.061136,9.69924,0.006,10.32,0.005,1715.30779,0.00451,8.7657,0.00027,3.443,0.882,500,1.35823,23,2 stars in pixel,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,135083444,1795.01,1,,PC,FP,184.36706,19.840005,10.072,0.006,10.501,0.006,1899.610227,0.003494,2.791791,0.000613,1.466425,0.257935,1018.977143,175.08829,22,Possibly nearby EB; need SG1 to check,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,138819293,1796.01,1,1796 b,KP,KP,175.546222,26.706572,8.403,0.007,10.67,0.1,1899.671523,0.000169,2.643973,2.70E-05,0.954893,0.015,6480.559516,56.641743,22,GJ 436 b,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,368435330,1797.01,1,,PC,,162.77714,25.641165,8.626,0.006,9.182,0.003,1902.873081,0.001304,3.645428,0.000355,2.311889,0.241755,891.169638,55.707912,22,active star; potentially includes a single transit at ~1902,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,198153540,1798.01,1,,PC,,211.094108,46.519399,10.519,0.006,11.361,0.023,1902.029682,0.004087,8.018944,0.002172,3.447698,0.713714,935.442375,94.73026,22,possibly stellar variability,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,198153540,1798.02,2,,PC,,211.094108,46.519399,10.519,0.006,11.361,0.023,1739.081,0.001138,0.437783,9.00E-06,1.210769,0.202062,265.085464,30.564802,16 22 23,multi; interior to .01,2020-07-16 04:56:45+0000,2020-10-07 22:48:16+0000
spoc,tic8,8967242,1799.01,1,,PC,,167.232962,34.303191,8.3662,0.006,8.98,0.03,1904.815773,0.003937,7.093853,0.002086,2.510763,0.812072,284.238114,46.032337,22,low SNR; possible instrument or systematic,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,17993892,1800.01,1,1800 b,KP,KP,171.274941,41.027964,11.1065,0.0066,11.459,0.025,1902.30416,0.000807,4.124426,0.000262,3.83165,0.061437,9218.735716,160.35197,22,HAT-P-21 b,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,119584412,1801.01,1,,PC,,175.576559,23.026855,9.85623,0.00731,11.58,0.1,1903.544154,0.002425,21.284406,0.003353,2.768581,0.441741,1546.632264,148.67924,22,period could be half (10.64 days),2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,138762614,1802.01,1,,PC,,164.254988,24.882426,11.1341,0.007325,12.763,0.033,1904.154502,0.004146,16.796111,0.005796,3.49893,0.614171,1816.275598,202.90366,22,2 transits; second transit is ramp-like; possibly instrument noise or systematic,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,144401492,1803.01,1,,PC,,178.046561,35.171787,11.1476,0.0061,11.871,0.033,1911.673621,0.001908,12.891153,0.002663,2.22763,0.362716,3496.122349,275.95795,22,likely multi; additional transit events at 1917 and 1924,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,144401492,1803.02,2,,PC,,178.046561,35.171787,11.1476,0.0061,11.871,0.033,1904.62279,0.002559,6.294392,0.001386,2.227729,0.440062,2052.771179,183.67397,22,part of interesting multi-planet system,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,148679712,1804.01,1,,PC,,172.171151,46.480589,10.1345,0.006,10.634,0.008,1901.509054,0.003904,4.926312,0.001295,3.153584,0.478835,733.783861,67.48574,22,low SNR,2020-04-15 12:38:54+0000,2020-10-07 22:47:48+0000
spoc,tic8,165763244,1805.01,1,,PC,,232.140084,55.185418,10.7939,0.006,11.513,0.046,1901.50085,0.0043,24.073068,0.006084,3.833604,0.622143,1285.659282,141.67232,22,Possibly instrument noise,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,166648874,1806.01,1,,PC,,166.118963,30.45875,12.6196,0.007807,15.193,0.134,1909.546801,0.004418,15.145469,0.006087,2.583015,0.356626,5581.071379,662.881,22,The even transit has a ramp shape. Has a transit-like single transit st ~1905.,2020-04-15 12:38:54+0000,2020-10-07 22:47:48+0000
spoc,tic8,180695581,1807.01,1,,PC,,201.283316,38.922485,9.0363,0.006,10,0.03,1899.346311,0.001166,0.549343,4.30E-05,1.002584,0.160254,368.994339,31.383144,22,active star,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,307734817,1808.01,1,,PC,FP,171.597126,28.056549,11.6735,0.0065,12.127,0.046,1900.910995,0.001504,2.1075,0.000203,1.909348,0.094434,4256.174301,186.66696,22,centroid offset; SG1 should check TIC 307734818,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,347329162,1809.01,1,1809 b,KP,KP,183.366212,23.055675,11.5384,0.0073,12.091,0.034,1902.718492,0.00071,4.617208,0.000235,3.588807,0.05899,11180.68511,151.59164,22,WASP-56 b,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,373693175,1810.01,1,1810 b,KP,KP,188.266276,44.915333,11.6281,0.0063,12.146,0.025,1899.476842,0.000252,1.327352,2.10E-05,2.230884,0.021004,17640.48989,120.5127,22,HAT-P-36 b,2020-04-15 12:38:54+0000,2020-10-07 22:47:47+0000
spoc,tic8,376524552,1811.01,1,,PC,,188.92258,27.214423,11.1237,0.0061,11.966,0.057,1899.871579,0.000417,3.712964,9.40E-05,1.993545,0.024817,17974.87458,180.23228,22,,2020-04-15 12:38:54+0000,2020-10-07 22:47:48+0000
spoc,tic8,207425167,1812.01,1,,PC,,242.747717,58.294553,11.6463,0.0062,12.431,0.057,1924.593048,0.001605,,,7.302757,0.186748,9219.897843,259.696,22,Single transit; potential multi,2020-04-17 12:27:42+0000,2020-10-07 22:47:48+0000
spoc,tic8,207425167,1812.02,2,,PC,,242.747717,58.294553,11.6463,0.0062,12.431,0.057,1902.457607,0.003408,11.613237,0.000675,3.098655,0.549745,1736.782113,153.13432,22 23 25,part of multi-planet system; other candidate signals in light curve including a possible additional candidate at a 48.325 day period,2020-07-16 04:56:45+0000,2020-10-07 22:48:16+0000
spoc,tic8,207425167,1812.03,3,,PC,,242.747717,58.294553,11.6463,0.0062,12.431,0.057,1909.514014,0.004679,,,5.765222,0.436816,3671.440329,266.02905,22 23 25,Period could be 48.325d,2020-04-17 11:50:40+0000,2020-10-07 22:47:48+0000
qlp,tic8,377290815,1813.01,1,,PC,FP,286.593092,56.629491,9.919,0.006,10.448,0.006,1684.12719,0.00267,0.798,2.00E-05,0.679,0.27,190,5.01007,14 15 16 17 22,V-shaped; low SNR,2020-04-17 11:50:40+0000,2020-10-07 22:47:48+0000
qlp,tic8,160440924,1814.01,1,,PC,,236.816782,77.23273,10.825,0.007,11.182,0.017,1685.50701,0.01853,6.36578,0.00088,4.484,1.146,400,1.72945,22,Slight depth aperture correlation,2020-04-17 11:50:39+0000,2020-10-07 22:47:48+0000
qlp,tic8,233720539,1815.01,1,,PC,APC,276.379271,63.4881,10.895,0.007,11.333,0.012,1684.29114,0.00037,2.55532,1.00E-05,5.158,0.076,6690,0.060006,22,5.5 sigma odd-even; 100 ppm secondary transit; 21 R_E; too large unless inflated Jupiter ,2020-04-17 11:50:40+0000,2020-10-07 22:47:48+0000
qlp,tic8,237108272,1816.01,1,,PC,,257.13923,78.586992,9.303,0.006,9.808,0.004,1688.28857,0.0299,22.7873,0.00345,5.334,1.018,410,1.47243,22,V-shaped; low SNR,2020-04-17 11:50:40+0000,2020-10-07 22:47:48+0000
qlp,tic8,285094173,1817.01,1,,PC,,186.582061,46.470821,10.497,0.007,11.079,0.009,1908.32365,0.00465,6.69695,0.00268,2.01,0.326,1610,5.68369,22,narrow transit with shallow egress,2020-04-17 11:50:39+0000,2020-10-07 22:47:48+0000
qlp,tic8,330799746,1818.01,1,,PC,,193.131051,34.901092,10.99,0.007,11.417,0.015,1906.80227,0.00193,5.51078,0.00103,4.473,0.232,3420,0.917301,22,small depth aperture correlation (it gets less deep from aperture used for detection to larger aperture).,2020-04-17 11:50:40+0000,2020-10-07 22:47:48+0000
qlp,tic8,341815767,1819.01,1,,PC,,267.520038,54.636178,8.98,0.006,9.425,0.004,1685.5559,0.00685,3.09374,0.00014,2.451,0.347,150,0.505291,22,,2020-04-17 11:50:39+0000,2020-10-07 22:47:48+0000
qlp,tic8,393831507,1820.01,1,,PC,,187.686475,27.452148,10.527,0.006,10.899,0.011,1903.06327,0.00106,4.86071,0.00038,2.722,0.365,6210,2.66285,22,,2020-04-17 11:50:40+0000,2020-10-07 22:47:48+0000
qlp,tic8,82308728,1821.01,1,1821 b,KP,KP,168.638172,25.710387,6.986,0.006,7.76,0.03,1904.92627,0.008,9.497,0.00275,2.268,0.778,660,4.48101,22,HD 97658 b,2020-04-17 11:50:39+0000,2020-10-07 22:47:48+0000
qlp,tic8,9392421,1822.01,1,,PC,,167.777822,39.526769,10.718,0.006,11.289,0.014,1911.71847,0.0012,9.61396,0.00171,5.27,0.135,6940,1.21533,22,,2020-04-17 11:50:39+0000,2020-10-07 22:47:48+0000
qlp,tic8,142381532,1823.01,1,,PC,,196.220356,63.753791,9.772,0.006,10.728,0.01,1715.1856,0.00074,194.05,0.00021,5.949,0.313,9470,1.19205,15 22,Two transits separated by 194d. Possible periods: 194d 97d 64.7d 48.5 or 38.8. Slight depth-aperture and match to two nearby stars.,2020-04-17 11:50:40+0000,2020-10-07 22:47:48+0000
qlp,tic8,142387023,1824.01,1,,PC,,197.731187,61.744779,8.975,0.006,9.721,0.003,1719.88977,0.00464,22.80811,0.00065,4.004,0.412,800,0.816613,22,Three stars within pixel (TIC 142387024 - Tmag=15.3. TIC 142387022 - Tmag=13.1). L1 candidate; possibly active star,2020-04-17 11:50:40+0000,2020-10-07 22:47:48+0000
qlp,tic8,229750058,1825.01,1,,PC,,280.679202,66.302917,11.72,0.006,12.281,0.057,1693.15011,0.00057,10.18246,4.00E-05,2.907,0.309,10730,6.46937,14 15 17 18 19 20 21 22 23 24,SG1 should check TIC 1718142400; CTOI from Ethan Kruse,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,229400092,1826.01,1,1826 b,PC,CP,292.458626,62.529215,11.209,0.006,11.64,0.034,1929.189117,0.000384,4.141987,2.50E-05,2.338481,0.022792,10405.29763,79.02983,23 24 25 26,HAT-P-59 b (in prep); CTOI from Ethan Kruse,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,390651552,1827.01,1,,PC,,191.985937,9.751398,8.822,0.007,11.39,0.1,1928.225191,0.000597,1.467126,5.20E-05,1.007329,0.154864,1599.52799,58.17469,23,,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,232982938,1828.01,1,,PC,,241.562412,69.621699,11.132,0.006,11.975,0.024,1936.279523,0.001433,9.093595,0.000249,4.667359,0.134456,2881.591865,73.13292,23 24 25 26,ephemeris match; need SG1; CTOI from Ethan Kruse,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,235905185,1829.01,1,,PC,,290.877451,78.754196,12.8784,0.008,13.508,0.08,1933.079022,0.00069,6.289555,7.30E-05,3.359261,0.046407,22814.89277,310.9687,23 24 25 26,check neighbors; inflated hot Jupiter candidate,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,20182165,1830.01,1,,PC,FP,226.181335,38.605228,7.0166,0.006,7.50661,0.023,1956.469971,8.40E-05,9.781534,6.60E-05,3.266554,0.007107,18499.78407,91.48098,24,large planet; variable star,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,27194429,1831.01,1,,PC,,200.452841,17.765484,7.43229,0.0061,7.82,0.03,1928.117932,0.000601,0.555293,2.30E-05,0.848036,0.124188,406.147918,22.263348,23,large star; slight odd-even; possible EB,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,307956397,1832.01,1,,PC,,256.662435,63.778578,12.9233,0.0061,13.9025,0.0459,1930.71823,0.001132,4.150941,7.50E-05,2.29424,0.11916,9418.570478,263.32703,23 24 25 26,TIC 307956396 3.31 arcsec away,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,61098812,1833.01,1,1833 b,KP,KP,205.454292,-0.128065,9.87229,0.0062,10.413,0.008,1931.236409,0.000435,3.69358,0.000113,4.505586,0.03533,8601.728461,77.80276,23,WASP-54 b,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,71612483,1834.01,1,,PC,FP,202.294665,31.401947,11.4951,0.006,12.145,0.092,1928.268741,0.000473,1.216809,3.40E-05,2.047102,0.03193,14813.68843,170.76451,23,V-shaped; slight odd-even; likely EB,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,347332255,1835.01,1,,PC,,189.8396,20.027788,7.6621,0.006,8.419,0.002,1932.763635,0.002233,5.64196,0.001147,3.08715,0.425696,543.838848,72.83464,23,"period may be different, the transit at TJD 1932.8 and 1938.4 appears to be similar in depth and duration, the transit at TJD 1944.0 is coincident with a momentum dump, and can't be recovered from the data. There are three more possible single events near  1937.9, 1947.5 and 1949.0. The 1949.0 event (in report for candidate .02) has the largest depth.",2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,347332255,1835.02,2,,PC,,189.8396,20.027788,7.6621,0.006,8.419,0.002,1937.873023,0.002161,,,3.94545,0.183823,886.483824,84.678825,23,potential multi; other dips in the light curve; likely single transit,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,207468071,1836.01,1,,PC,,245.908209,54.689762,9.294,0.006,9.765,0.004,1933.16439,0.001173,20.382317,0.000955,6.576433,0.112329,2428.375122,48.50253,23 24,SG1 should clear the bright neighbor. The two transits have a shape asymmetry.,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,144441148,1837.01,1,,PC,,207.906169,33.492433,8.70842,0.006,9.2,0.03,1931.250769,0.001812,5.818224,0.000676,1.194366,0.131634,1069.570992,95.76095,23,Centroid offset at 3sigma; but consistent with a bright star.,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,162689341,1838.01,1,1838 b,KP,KP,246.692078,51.041081,12.423,0.0065,12.951,0.057,1930.001441,0.000514,2.174657,2.60E-05,2.771314,0.036149,11968.09269,125.44016,23 24 25,WASP-92 b,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,381714186,1839.01,1,,PC,,196.833167,5.85231,10.2173,0.0061,10.9,0.011,1928.50112,0.002767,1.424817,0.000235,1.444195,0.393244,739.46888,78.0201,23,,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,165987272,1840.01,1,1840 b,KP,KP,195.981862,30.640078,9.8469,0.0072,10.371,0.007,1929.001787,0.001196,7.844963,0.000538,5.830411,0.075026,6671.365651,82.878876,23,KELT-6 b,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,168699373,1841.01,1,1841 b,KP,KP,213.144048,47.014735,12.4474,0.007,13.225,0.069,1931.432466,0.000705,4.30138,0.000224,3.169619,0.05622,21785.35471,278.6914,23,HAT-P-44 b,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,404505029,1842.01,1,,PC,,201.96276,9.030676,9.26733,0.0061,9.815,0.004,1933.335825,0.001357,19.148095,0.001889,4.427072,0.109904,3146.665703,77.60699,23,Period could be half.,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,258871793,1843.01,1,,PC,,287.894779,66.328129,12.645,0.007,13.174,0.069,1931.120722,0.001767,9.146912,0.000295,4.618497,0.120569,8770.096118,206.0101,23 24 25 26,check nearby stars; ephemeris match to tic258871779; CTOI from Ethan Kruse,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,198108326,1844.01,1,1844 b,KP,KP,209.389445,43.493501,11.7551,0.006,12.665,0.057,1930.329998,0.000455,3.212983,9.90E-05,2.361831,0.033908,23132.58478,205.38722,23,HAT-P-12 b,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
qlp,tic8,272758199,1845.01,1,,PC,,237.317123,71.443026,12.889,0.006,13.619,0.08,1684.98872,0.00046,3.66096,1.00E-05,2.526,0.143,19470,2.26397,20,CTOI from Ethan Kruse,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
spoc,tic8,198385543,1846.01,1,,PC,,257.955422,54.526939,11.8467,0.007532,13.971,0.011,1768.02766,0.001358,3.930702,3.60E-05,1.439941,0.32791,1697.75457,124.38494,17 20 23 24 25 26,L1 candidate,2020-05-07 18:04:46+0000,2020-10-07 22:47:48+0000
qlp,gaia-dr2,54002556,1847.01,1,,PC,,23.5214,-14.41921,11.623,0.006,12.456,0.08,1390.70655,0.00158,,,3.585,0.586,9810,13.5611,3,Single transit; potential transits at BJD 1390 and 1402.5,2020-05-08 14:39:00+0000,2020-10-07 22:47:48+0000
qlp,tic8,219824469,1848.01,1,,PC,,204.440276,48.250095,10.504,0.007,11.048,0.009,1740.28265,0.00444,5.481,0.00016,4.544,0.592,1280,1.66337,20 23,Some depth-aperture correlation; match to 219824470,2020-05-08 16:49:52+0000,2020-10-07 22:47:48+0000
qlp,tic8,23740089,1849.01,1,,PC,,208.09968,37.748544,10.498,0.006,11.133,0.011,1932.61069,0.00206,9.86531,0.00132,1.79,0.178,3170,2.99842,23,Period may be double as even event is in a data gap,2020-05-08 16:49:52+0000,2020-10-07 22:47:48+0000
qlp,tic8,149577217,1850.01,1,,PC,,195.762026,21.923084,10.626,0.006,11.451,0.019,1931.03559,0.0011,7.39143,0.00057,1.252,0.124,5880,1977.35,23,Large odd-even; but only 3 transits available. Need SG1 confirmation.,2020-05-08 16:49:52+0000,2020-10-07 22:47:48+0000
qlp,tic8,378976682,1851.01,1,,PC,,197.748916,6.686664,13.137,0.007,14.279,0.103,1930.4864,0.00194,6.01815,0.00086,1.296,0.168,13310,29.224,23,V-shaped; consistent with a grazing HJ,2020-05-08 16:49:52+0000,2020-10-07 22:47:48+0000
qlp,tic8,219728669,1852.01,1,,PC,,197.072122,23.120979,13.489,0.007,14.165,0.114,1930.36251,0.00126,2.36011,0.00018,2.46,0.118,22100,7.94747,23,Possible centroid shift towards nearby star during transit.,2020-05-08 16:49:52+0000,2020-10-07 22:47:48+0000
qlp,tic8,73540072,1853.01,1,,PC,,211.459552,16.992423,11.372,0.006,12.178,0.028,1929.64573,0.00261,1.24357,0.00023,1.273,0.317,1730,4.98959,23,,2020-05-08 16:49:52+0000,2020-10-07 22:47:48+0000
qlp,tic8,157225097,1854.01,1,,PC,,206.845462,19.758614,13.038,0.007,13.978,0.092,1931.88185,0.00143,2.52618,0.00029,1.945,0.134,15850,9.62968,23,in-transit centroid offset of ~ 1 pixel but no ephemeris match,2020-05-08 16:49:52+0000,2020-10-07 22:47:48+0000
qlp,tic8,81247740,1855.01,1,,PC,,205.354284,17.68722,10.65,0.007,11.197,0.016,1929.44256,0.00045,1.36416,4.00E-05,1.122,0.044,6740,1336.79,23,Grazing/V-shaped transit; large radius; nearby star within one pixel,2020-05-08 16:49:52+0000,2020-10-07 22:47:48+0000
qlp,tic8,224313733,1856.01,1,,PC,,234.099273,57.890669,10.937,0.007,11.526,0.017,1729.21419,0.00142,39.40157,0.00019,8.033,0.508,11900,35.1331,23,Unknown period - multiple aliases; slight centroid shift; second transit affected by scattered light,2020-05-08 16:49:52+0000,2020-10-07 22:47:48+0000
qlp,tic8,180652891,1857.01,1,,PC,FP,199.607308,35.953989,9.243,0.007,9.496,0.003,1929.13045,0.00072,0.77612,4.00E-05,1.19,0.238,1820,4.06277,23,V-shaped; grazing,2020-05-08 16:49:52+0000,2020-10-07 22:47:49+0000
qlp,tic8,424733642,1858.01,1,,PC,,199.412712,22.850087,12.878,0.006,13.97,0.103,1932.01484,0.00107,2.09098,0.00017,1.272,0.103,19280,2869.39,23,Slight depth-aperture correlation,2020-05-08 16:49:52+0000,2020-10-07 22:47:49+0000
spoc,tic8,229742722,1859.01,1,,PC,,279.831615,69.522925,9.937,0.006,10.33,0.006,1726.139848,0.000846,63.483408,0.000406,4.753366,0.068061,5406.979096,77.56948,14 15 16 17 18 19 20 22 23 25 26,,2020-05-08 17:43:13+0000,2020-10-07 22:47:49+0000
spoc,tic8,202426247,1860.01,1,,PC,,226.457934,64.047206,7.788,0.006,8.4,0.03,1683.604225,0.001137,1.066211,3.10E-05,1.303887,0.266865,231.59722,29.373226,14 15 16,2 other stars in pixel; possible EB,2020-05-18 15:28:56+0000,2020-10-07 22:47:49+0000
qlp,gaia-dr2,323295479,1861.01,1,,PC,,130.800082,-83.061249,9.917,0.018,10.595,0.008,1622.91965,0.00078,24.72463,0.00022,6.136,0.265,8970,1.65058,11,single transit; possible additional transit in gap; CTOI from Nora Eisner,2020-05-18 20:24:24+0000,2020-10-07 22:47:49+0000
spoc,tic8,321668398,1862.01,1,1862 b,KP,CP,264.26305,53.021245,11.543,0.009,12.026,0.028,1961.322972,0.001308,5.644352,0.000174,2.955466,0.091263,4332.92646,123.5745,24 25 26,WASP-150 b; CTOI from Ethan Kruse,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
qlp,tic8,356919658,1863.01,1,,PC,FP,273.580769,57.99289,11.254,0.007,11.745,0.046,1683.89879,0.00117,1.42611,1.00E-05,1.788,0.112,1890,195.734,20,Likely EB; V-shaped; must be grazing if planet; there is a 300 ppm secondary consistent with a hot Jupiter; there is an ephemeris match to 356919654 but no depth/aperture correlation; need SG1 to check TIC 356919654; CTOI from Ethan Kruse,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
spoc,tic8,229791084,1864.01,1,1864 b,KP,KP,284.443974,69.570852,12.286,0.007,12.868,0.057,1957.04302,0.000236,1.645321,9.00E-06,2.721701,0.020054,18211.33313,92.65692,24 25 26,Qatar-10 b,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
qlp,tic8,207425203,1865.01,1,,PC,,242.919316,58.477044,11.871,0.007,12.299,0.046,1712.11787,0.00275,1.22425,0.00011,1.381,0.378,1610,293.916,15 16 22 23 24,V-shaped; centroid offset in SPOC but not centered on other stars; CTOI from Ethan Kruse,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
qlp,tic8,400430915,1866.01,1,,PC,,295.382209,57.325662,12.656,0.007,13.061,0.092,1685.08123,0.00327,2.18619,0.00017,3.711,0.232,2930,2.85296,20,CTOI from Ethan Kruse,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
qlp,tic8,400476523,1867.01,1,,PC,,295.558906,59.589131,12.234,0.008,12.699,0.092,1700.97371,0.00232,18.10671,0.00039,4.562,0.514,10340,82.9463,20,Likely EB; some depth-aperture correlation; need SG1 to clear the neighbors; ephemeris match to TIC 400428629; CTOI from Ethan Kruse,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
spoc,tic8,230087585,1868.01,1,,PC,,247.125652,69.030913,12.605,0.008,13.182,0.08,1960.684861,0.001759,8.82681,0.000406,3.49405,0.171938,6435.632998,258.83542,24 25 26,Matched to 230087581; need SG1 to check; CTOI from Ethan Kruse,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
qlp,gaia-dr2,299780329,1869.01,1,,PC,,37.53,-79.75645,10.917,0.019,11.921,0.023,1325.94916,0.00292,1.60282,0.00032,1.052082,0.324412,1349.238887,113.92007,1 13,v-shaped; low SNR; CTOI from Adina Feinstein,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
spoc,tic8,230375747,1870.01,1,,PC,,285.020676,63.429838,12.808,0.007,13.21,0.092,1956.384529,0.000603,2.763366,4.00E-05,3.486868,0.049796,12950.16242,153.05917,24 25 26,minor flux depth aperture correlation; ephemeris match to tic 233632042; check nearby stars; CTOI from Ethan Kruse,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
qlp,tic8,233503636,1871.01,1,,PC,FP,251.235649,77.344039,11.591,0.012,12.096,0.057,1685.82187,0.00402,3.40612,0.0003,1.714,0.617,1740,75.9188,14 15 16 18 19 20 21 22 24,Depth-aperture correlation; stellar activity; CTOI from Ethan Kruse,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
spoc,tic8,229490898,1872.01,1,,PC,,296.257364,64.791944,11.941,0.006,12.386,0.069,1956.137758,0.001462,2.234927,7.30E-05,2.363626,0.112941,4087.443808,212.19646,24 25 26,V-shaped; ephemeris match to 229490904; several dips around phase 0.5 in the raw light curve but no clear secondary in the phase folded light curve; CTOI from Ethan Kruse,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
qlp,tic8,328933398,1873.01,1,,PC,,212.568429,84.371869,10.745,0.006,11.215,0.01,1706.45009,0.00662,24.93345,0.00136,5.681,1.086,1670,32.2166,20,odd-even and flare; potential single transit around 1850; CTOI from Nora Eisner,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
spoc,tic8,328933398,1873.02,2,,PC,,212.568429,84.371869,10.745,0.006,11.215,0.01,1848.658371,0.003334,,,5.081212,0.447887,1631.799117,113.09783,20 21,single transit; L1 critical candidate in multi-planet system,2020-07-15 20:13:14+0000,2020-10-08 13:10:14+0000
qlp,tic8,232641326,1874.01,1,,PC,APC,281.449143,56.381694,11.582,0.007,11.545,0.018,1684.76118,0.00093,17.86825,0.00012,5.572,0.18,11010,2.16393,20,odd even fit likely failed; several tic matches so check nearby stars; CTOI from Ethan Kruse,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
qlp,tic8,233047097,1875.01,1,,PC,,268.660944,60.356453,12.942,0.007,13.557,0.103,1692.24268,0.00132,11.30916,0.0001,1.919,0.241,12830,73.9483,20,V-shaped; grazing if planet; ephemeris match; small depth/aperture correlation; likely EB; CTOI from Ethan Kruse,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
spoc,tic8,233078665,1876.01,1,,PC,,271.611926,62.17673,12.818,0.007,13.251,0.103,1959.966053,0.002139,6.483187,0.000341,2.268289,0.212834,4263.279362,266.82056,24 25 26,CTOI from Ethan Kruse,2020-05-29 16:35:30+0000,2020-10-07 22:48:08+0000
qlp,tic8,233497719,1877.01,1,,PC,,249.520083,77.75623,12.875,0.008,13.435,0.092,1686.49467,0.00047,3.80159,1.00E-05,2.771,0.109,18830,1.75108,14 15 16 18 19 20 21 22 24,possible secondary consistent with planetary origin; CTOI from Ethan Kruse,2020-05-29 16:35:31+0000,2020-10-07 22:48:08+0000
spoc,tic8,219762508,1878.01,1,,PC,,262.60523,63.123024,12.974,0.007,13.492,0.092,1957.549914,0.001483,3.2349,0.000114,0.931711,0.204872,4677.847388,382.799,24 25 26,CTOI from Ethan Kruse,2020-05-29 16:35:31+0000,2020-10-07 22:48:08+0000
qlp,tic8,243335710,1879.01,1,,PC,,289.861592,59.670111,12.993,0.008,13.512,0.137,1689.14235,0.00238,13.70535,0.00026,5.362,0.34,9310,3.80998,20,CTOI from Ethan Kruse,2020-05-29 16:35:31+0000,2020-10-07 22:48:08+0000
qlp,gaia-dr2,359357695,1880.01,1,,PC,,182.726848,-75.131898,13.061,0.008,16.476,0.137,1600.17174,0.00452,1.72702,0.00023,1.449,0.331,7210,50169,11 12,Some depth-aperture correlation; potential centroid offset; crowded field; CTOI from Luke Bouma,2020-05-29 16:35:31+0000,2020-10-07 22:48:08+0000
qlp,gaia-dr2,59859387,1881.01,1,,PC,,110.369737,-45.567787,10.276,0.006,10.735,0.008,1492.61576,0.00177,1.12027,8.00E-05,1.702,0.103,1880,101378,7 8,V-shaped; some odd-even; crowded field; CTOI from Luke Bouma,2020-05-29 16:35:31+0000,2020-10-07 22:48:08+0000
qlp,gaia-dr2,396368313,1882.01,1,,PC,,212.839319,-75.833178,11.239,0.006,11.135,0.011,1599.05406,0.00138,3.08991,0.00013,1.675,0.115,5870,77934,11 12,Some depth-aperture correlation; crowded field; CTOI from Luke Bouma,2020-05-29 16:35:31+0000,2020-10-07 22:48:08+0000
qlp,gaia-dr2,348755728,1883.01,1,,PC,,134.08911,-12.930657,13.3462,0.007503,15.792,0.069,1517.809802,,4.5059,,1.973,,9565,,8,Match to TOI 633; Will Waalkes and Zach Berta-Thompson observed a full on 20190425 and ruled out a transit on TOI 633 but confirmed a 9.6 ppt event on 348755728; CTOI from Karen Collins,2020-05-29 16:35:31+0000,2020-10-07 22:48:08+0000
qlp,tic8,219879302,1884.01,1,,PC,,261.12946,67.98915,12.618,0.007,13.256,0.08,1684.17993,0.00105,6.78221,5.00E-05,2.591,0.075,11430,3.30247,20,CTOI from Ethan Kruse,2020-05-29 16:35:31+0000,2020-10-07 22:48:08+0000
spoc,tic8,258510872,1885.01,1,,PC,,304.665217,66.155971,11.974,0.006,12.693,0.069,1958.254715,0.001807,6.544171,0.000442,4.267067,0.122161,6572.35205,182.01703,24 25,Large odd-even (8.5sigma); but initial transits were contaminated; making the odd-even test unreliable; possibly EB; CTOI from Ethan Kruse,2020-05-29 16:35:31+0000,2020-10-07 22:48:08+0000
qlp,gaia-dr2,403136415,1886.01,1,,PC,,333.559658,-55.373301,13.0934,0.006,13.773,0.114,1326.378,0.00219,2.5127,0.00045,2.411,0.173,20000,3,1,potential odd-even; centroid offset; CTOI from Kevin Collins,2020-05-29 16:35:31+0000,2020-10-07 22:48:08+0000
spoc,tic8,229586455,1887.01,1,,PC,,271.369132,75.145226,12.243,0.03,13.418,0.114,1955.810428,0.002297,2.200145,0.00011,1.68385,0.390816,1412.954417,109.9271,24 25 26,2 stars in pixel; CTOI from Ethan Kruse,2020-05-29 16:35:31+0000,2020-10-07 22:48:08+0000
qlp,gaia-dr2,459997997,1888.01,1,,PC,FP,156.250038,-60.575143,10.428,0.018,10.518,0.007,1573.56167,0.007,5.5501,0.00113,5.174,1.187,3613.12,11.9429,10,Poor detrending; some depth-aperture correlation; CTOI from Luke Bouma,2020-05-29 16:35:31+0000,2020-10-07 22:48:08+0000
qlp,gaia-dr2,139771134,1889.01,1,,PC,,324.12809,-52.51301,12.42,0.018,13.48,0.092,1335.2118,0.0011,0.91331,2.00E-05,0.894505,0.293242,5500,300,1,difference image reasonably consistent with target despite small nominal shift; V-shaped; some depth-aperture correlation; CTOI from Adina Feinstein,2020-05-29 16:35:31+0000,2020-10-07 22:48:08+0000
spoc,tic8,288636599,1890.01,1,,PC,,279.744415,79.238307,11.682,0.013,12.367,0.029,1965.556648,0.001971,19.967924,0.001049,6.37086,0.168106,6267.697314,180.9928,24 25 26,CTOI from Ethan Kruse,2020-05-29 16:35:31+0000,2020-10-07 22:48:09+0000
qlp,gaia-dr2,139198430,1891.01,1,,PC,,345.631132,-46.085194,9.267,0.017,9.885,0.005,1333.091607,0.000901,15.357911,1.66E-03,1.389,0.182,3470,2.86256,1,Formerly a single; v-shaped; CTOI from Juha Lipponen,2020-05-29 16:46:26+0000,2020-10-08 12:52:01+0000
spoc,tic7,63698669,1892.01,1,,PC,,5.164956,-33.984408,9.901,0.018,10.701,0.008,1364.632073,0.009577,,,5.068965,0.911191,294.921391,48.804676,2,second transit event is real single transit and others are spurious; CTOI from Planet Hunters TESS,2020-05-29 16:46:26+0000,2020-10-07 22:48:09+0000
spoc,tic8,264544388,1893.01,1,,PC,,326.437831,79.61386,8.43389,0.0062,8.758,0.002,1824.861486,0.011409,,,16.20002,0.854727,560.400439,63.8369,17 18 19,Single transit; noisy LC; high Gaia RV scatter; possibly seeing secondary eclipse; CTOI from Planet Hunters,2020-05-29 16:46:26+0000,2020-10-07 22:48:09+0000
spoc,tic7,280865159,1894.01,1,,PC,,100.798339,-78.281165,10.506,0.019,11.517,0.0506,1387.061809,0.015904,,,18.163164,1.079068,437.08594,53.05072,1 3 4 5 6,Single transit; CTOI from Planet Hunters,2020-05-29 16:46:26+0000,2020-10-07 22:48:09+0000
spoc,tic7,384159646,1895.01,1,,PC,,243.713858,-81.680464,9.749,0.018,10.158,0.005,1630.394314,0.001568,,,5.026435,0.154027,2544.80931,135.37355,12 13,Single transit; Rp from 1st event is ~10 Re (DD); CTOI from Planet Hunters,2020-05-29 16:46:26+0000,2020-10-07 22:48:09+0000
spoc,tic8,174302697,1896.01,1,,PC,,352.178248,47.34952,8.88374,0.006,9.309,0.002,1743.727014,0.00237,,,16.104628,0.169595,2816.522418,115.85219,16 17,Single transit; Rp based on first event is ~14 Re (DD); CTOI from Planet Hunters,2020-05-29 16:46:26+0000,2020-10-07 22:48:09+0000
spoc,tic8,420645189,1897.01,1,,PC,,48.369605,75.268316,10.1374,0.006,10.595,0.006,2001.000353,0.000491,,,6.654346,0.030364,52070.25986,358.91776,25,Single transit; somewhat V-shaped; real radius larger; CTOI from Planet Hunters,2020-05-29 16:46:26+0000,2020-10-07 22:48:09+0000
spoc,tic8,420645189,1897.02,2,,PC,,48.369605,75.268316,10.1374,0.006,10.595,0.006,1837.475676,0.002478,,,6.633714,0.192514,3957.75112,143.80763,19 25 26,TOI 1897; Primary too deep (6%) at TBJD~2000; primary is likely due to an EB; the other transit-like feature can be a secondary or a planet. Under investigation by TFOP ,2020-10-07 20:11:14+0000,2020-10-07 20:11:14+0000
spoc,tic8,91987762,1898.01,1,,PC,,144.555603,23.546925,7.4098,0.006,7.87,0.03,1894.253679,0.001342,,,4.278643,0.111253,1658.404772,52.787655,21,Single transit; ~10 Re; CTOI from Planet Hunters,2020-05-29 16:46:26+0000,2020-10-07 22:48:09+0000
spoc,tic8,172370679,1899.01,1,1899 b,PC,CP,299.426648,40.143265,12.5826,0.007315,14.88,0.2,1711.95931,0.002108,,,4.926248,0.181086,30464.18086,908.88306,14 15,single transit; size (~11 R_e) consistent with planetary nature; crowded field; CTOI from Planet Hunters,2020-05-29 16:46:26+0000,2020-10-07 22:48:09+0000
qlp,gaia-dr2,178879588,1900.01,1,1900 b,KP,KP,67.418554,-28.197287,13.255,0.007,13.992,0.126,1439.38832,0.0019,3.05548,0.00053,2.429,0.386,12430,14.2701,5,HATS-63 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:09+0000
qlp,gaia-dr2,19684256,1901.01,1,1901 b,KP,KP,140.08769,-31.269303,13.176,0.012,13.844,0.114,1518.44478,0.00062,1.36672,3.00E-05,1.993,0.06,20810,4.67976,8 9,HATS-52 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:09+0000
qlp,gaia-dr2,272212970,1902.01,1,1902 b,KP,KP,180.208826,-46.136424,13.174,0.006,13.698,0.114,1572.5057,0.00174,1.60906,0.00021,1.602,0.132,13150,10.7999,10,HATS-67 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:09+0000
qlp,gaia-dr2,77156657,1903.01,1,1903 b,KP,KP,68.136454,-38.968336,11.831,0.018,12.836,0.05,1413.12956,0.00234,3.83988,0.00033,5.629,0.248,4778.63,1.24814,4 5,WASP-159 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:09+0000
qlp,gaia-dr2,272213425,1904.01,1,1904 b,KP,KP,180.165125,-45.799443,11.114,0.006,11.477,0.011,1575.10943,0.00146,4.32486,0.00063,4.284,0.158,6600,1.8292,10,HATS-56 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:09+0000
qlp,gaia-dr2,429302040,1905.01,1,1905 b,KP,KP,188.386857,-10.146147,10.474,0.048,11.592,0.208,1574.14194,0.0002,5.72226,0.00011,2.648,0.03,25549,1.30739,10,WASP-107 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:09+0000
qlp,gaia-dr2,308098254,1906.01,1,1906 b,KP,KP,168.292881,-17.657746,11.569,0.006,12.213,0.092,1548.34505,0.00129,9.62642,0.0011,4.415,0.5,10310,6.13988,9,WASP-162 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:09+0000
qlp,gaia-dr2,453789494,1907.01,1,1907 b,KP,KP,199.433745,-47.237575,10.694,0.018,10.988,0.009,1598.80459,0.00083,5.47744,0.00034,5.462,0.345,8373.78,1.70742,11,WASP-172 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:09+0000
qlp,gaia-dr2,37718056,1908.01,1,1908 b,KP,KP,4.146339,-10.976416,11.708,0.007,12.044,0.025,1384.09392,0.00142,3.65688,0.00053,3.542,0.138,7040,2.33649,3,WASP-158 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:09+0000
qlp,gaia-dr2,232038798,1909.01,1,1909 b,KP,KP,96.74463,-46.821437,11.275,0.018,12.124,0.026,1471.25046,0.00064,4.15323,0.00011,1.999,0.08,20575.8,441.556,6 7,WASP-168 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:09+0000
qlp,gaia-dr2,437261733,1910.01,1,1910 b,KP,KP,170.324438,-22.388181,13.296,0.007,14.033,0.08,1548.79102,0.00207,5.41792,0.00127,3.522,0.224,13980,12.8765,9,HATS-59 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,44745133,1911.01,1,1911 b,KP,KP,61.657782,-25.34971,12.576,0.007,13.352,0.103,1415.75534,0.00614,7.81876,0.00154,4.968,0.346,3110,3.4873,4 5,HATS-61 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,50712784,1912.01,1,1912 b,KP,KP,126.337848,-11.500986,10.558,0.006,11.079,0.011,1492.28099,0.00712,5.40542,0.00282,4.712,0.535,3590,10.0568,7,WASP-161 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,53458803,1913.01,1,1913 b,KP,KP,102.847506,-29.058624,11.866,0.007,12.525,0.08,1471.96926,0.00068,3.34862,9.00E-05,3.299,0.058,11170,1.02628,6 7,HATS-51 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,53750200,1914.01,1,1914 b,KP,KP,103.517356,-27.050395,12.231,0.009,12.678,0.069,1469.00065,0.00304,4.19268,0.00045,1.729,0.173,4240,3.38423,6 7,HATS-41 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,98283926,1915.01,1,1915 b,KP,KP,108.452395,-33.437334,13.147,0.006,13.682,0.114,1492.26546,0.00224,2.29183,0.00038,3.129,0.312,11090,6.4251,7,HATS-42 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,98545929,1916.01,1,1916 b,KP,KP,109.104533,-31.244405,12.454,0.006,12.227,0.035,1492.32715,0.00372,1.88851,0.00057,3.515,0.324,4990,4.14302,7,HATS-70 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,tic8,339522221,1917.01,1,1917 b,KP,KP,296.688254,-63.565594,12.046,0.006,12.609,0.057,1655.29768,0.00125,1.82069,0.00016,3.049,0.118,12340,2.69921,13,HATS-35 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,308425348,1918.01,1,,KP,KP,167.5829,-58.983004,12.288,0.006,12.73,0.103,1571.7908,0.00869,3.39829,0.00088,2.634,0.407,4340,15.7058,10 11,TFOP SB1 ,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,102192004,1919.01,1,1919 b,KP,KP,195.794014,-41.384837,11.329,0.006,11.803,0.034,1575.15805,0.00162,4.23349,0.00062,1.613,0.402,7020,24.5834,10 11,WASP-174 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,363851359,1920.01,1,1920 b,KP,KP,200.634885,-44.688805,13.275,0.006,13.937,0.08,1599.2381,0.00385,2.54317,0.00078,2.106,0.219,5740,12.2851,11,HATS-54 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,112099249,1921.01,1,1921 b,KP,KP,209.517032,-30.348131,12.158,0.007,12.771,0.08,1604.17084,0.00197,5.17958,0.00122,4.524,0.166,7620,2.24479,11,WASP-184 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,112604564,1922.01,1,1922 b,KP,KP,112.419212,-29.937895,12.321,0.01,12.745,0.057,1496.3072,0.00237,4.57778,0.00109,3.574,0.27,10660,7.81247,7,HATS-39 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,114299824,1923.01,1,1923 b,KP,KP,114.283414,-32.755421,12.926,0.006,13.525,0.08,1493.59547,0.00549,4.20662,0.00152,2.29,0.309,12200,34.5192,7,HATS-55 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,371443216,1924.01,1,1924 b,KP,KP,147.580009,-66.113899,8.047,0.018,8.191,0.002,1573.59531,0.00027,2.82421,6.00E-05,3.86,0.022,8309.85,0.122209,10 11,MASCARA-4 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,118956453,1925.01,1,1925 b,KP,KP,135.416349,-20.720374,11.94,0.006,12.613,0.034,1519.88755,0.00063,2.34499,0.00012,1.908,0.106,14670,6.70728,8,WASP-170 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:10+0000
qlp,gaia-dr2,143143769,1926.01,1,1926 b,KP,KP,89.598979,-30.811768,12.369,0.006,13.138,0.046,1469.24893,0.00666,1.33656,0.00061,0.737,0.393,1760,115.004,6,NGTS-4 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:11+0000
qlp,gaia-dr2,14344979,1927.01,1,1927 b,KP,KP,163.788973,-0.73717,12.335,0.007,13.081,0.103,1548.62866,0.00085,4.11265,0.00032,1.758,0.196,20940,21.0002,9,WASP-183 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:11+0000
qlp,tic8,207077681,1928.01,1,1928 b,KP,KP,320.76288,-40.04826,12.239,0.018,13.085,0.092,1326.04938,0.00124,2.27869,0.00024,1.937,0.181,17220,11.95,2,WASP-144 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:11+0000
qlp,gaia-dr2,157266693,1929.01,1,1929 b,KP,KP,176.628505,-33.860057,13.165,0.006,13.944,0.137,1574.01906,0.00213,3.85306,0.00062,3.631,0.426,16900,10.7771,10,HATS-53 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:11+0000
qlp,gaia-dr2,160578764,1930.01,1,1930 b,KP,KP,223.658715,-38.74454,12.101,0.006,12.678,0.057,1601.27685,0.0016,2.87829,0.00031,2.241,0.24,8350,8.42649,11,WASP-192 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:11+0000
qlp,gaia-dr2,162922904,1931.01,1,1931 b,KP,KP,171.845104,-44.088694,12.023,0.006,12.612,0.08,1575.34358,0.00427,3.81721,0.00145,4.42,0.445,3850,3.4162,10,WASP-171 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:11+0000
qlp,gaia-dr2,386259537,1932.01,1,1932 b,KP,KP,127.3873,-12.94477,11.287,0.019,12.167,0.034,1521.88582,0.00208,5.61264,0.0011,6.235,0.329,4685.48,2.08317,7 8,WASP-169 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:11+0000
qlp,gaia-dr2,172598832,1933.01,1,1933 b,KP,KP,100.571268,-29.776804,12.941,0.007,13.478,0.103,1470.76421,0.00442,3.26445,0.00059,4.89,0.312,4020,2.33979,6 7,HATS-40 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:11+0000
qlp,gaia-dr2,125739286,1934.01,1,1934 b,KP,KP,215.122867,-31.202071,10.494,0.018,10.789,0.009,1602.70293,0.00068,4.51162,0.00026,4.556,0.064,10754.7,0.69602,11,WASP-179 b aka NGTS-2 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:11+0000
qlp,gaia-dr2,176685457,1935.01,1,1935 b,KP,KP,141.920671,-19.347655,12.268,0.007,12.868,0.057,1518.94088,0.00212,4.43526,0.00096,2.382,0.431,6120,153.2,8,NGTS-9 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:11+0000
qlp,gaia-dr2,178289267,1936.01,1,1936 b,KP,KP,60.948336,-19.056757,11.708,0.007,12.333,0.069,1413.16293,0.00048,2.35069,8.00E-05,2.449,0.044,15520,2.20853,4 5,HATS-57 b,2020-05-29 17:45:53+0000,2020-10-07 22:48:12+0000
qlp,gaia-dr2,268301217,1937.01,1,,PC,,116.370761,-52.383307,12.493,0.006,13.18,0.103,1492.34107,0.0007,0.94667,1.00E-05,1.268,0.115,13790,140.246,7 9,V-shaped; check neighbors; CTOI from Luke Bouma,2020-06-02 17:11:59+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,128449971,1938.01,1,,PC,,219.389459,-42.029315,10.71,0.019,11.283,0.057,1609.12827,0.00141,12.68807,0.00147,2.287,0.003,3660,362.112,11,first transit may not be real,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,325172035,1939.01,1,,PC,,177.494827,-63.949071,9.48,0.019,9.687,0.004,1572.81267,0.00124,2.89671,0.00013,3.785,0.162,3550,9.35211,10 11,V-shaped; likely EB,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,7413227,1940.01,1,,PC,,212.647808,-27.993058,9.406,0.018,10.049,0.004,1601.23279,0.00132,3.41616,0.00035,1.513,0.357,2490,10.6878,11,possible EB,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,167009792,1941.01,1,,PC,,95.102039,-66.400473,8.448,0.018,9.094,0.003,1326.50565,0.00507,1.13311,4.00E-05,1.39,0.634,100,1.2434,1 2 3 4 5 7 8 10 11,possibly NEB or stellar variability,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,308919449,1942.01,1,,PC,,122.618133,-65.852378,9.791,0.018,10.557,0.007,1325.84428,0.00631,1.65635,6.00E-05,1.947,0.341,160,0.412245,1 2 4 5 8 9 10 11,possibly stellar variability,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,382980571,1943.01,1,,PC,,183.704202,-63.086726,10.116,0.02,10.6,0.008,1600.05989,0.00517,1.74183,0.00062,1.502,0.353,810,4.86379,11,crowded field,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,461080504,1944.01,1,,PC,,159.580062,-61.289787,10.921,0.019,11.278,0.014,1571.83097,0.00317,6.09858,0.00068,4.841,0.476,9760,111.165,10 11,check 461080553; star is variable; v-shaped,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,357536526,1945.01,1,,PC,,137.662875,-64.471525,10.616,0.019,11.524,0.017,1545.66094,0.00496,1.57363,0.00018,2.558,0.151,710,182.72,9 10 11,still planet-sized if on 357536500; possible secondary,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,127315102,1946.01,1,,PC,,217.279809,-43.361877,8.434,0.018,8.82,0.03,1601.32842,0.00217,10.84549,0.00134,3.616,0.223,3170,1067.13,11,could be half the period; check secondary at phase 0.2,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,460140752,1947.01,1,,PC,,156.738469,-60.665215,8.691,0.017,9.829,0.004,1577.86255,0.00187,12.00654,0.0009,3.055,0.249,2110,313.788,10 11,Likely large star,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,31268146,1948.01,1,,PC,,88.07132,-70.920302,10.093,0.018,10.695,0.009,1328.33074,0.02697,3.64731,0.00062,5.013,0.633,200,0.537028,11,low SNR,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,334125713,1949.01,1,,PC,,182.77212,-52.672194,9.428,0.019,9.805,0.004,1574.03841,0.00397,4.62109,0.00066,4.203,0.758,12220,27.5439,10 11,,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,327663613,1950.01,1,,PC,,189.810106,-69.542013,8.405,0.018,8.43,0.03,1599.56984,0.00531,1.41144,0.00052,2.509,0.51,414.379,1.30711,11,possible centroid offset,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,356590734,1951.01,1,,PC,,172.15626,-78.801588,9.839,0.018,10.449,0.005,1599.03805,0.00047,4.82908,0.00016,2.455,0.2,8960,2.23972,11,maybe equal mass binary,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,394509844,1952.01,1,,PC,,154.996242,-79.802602,10.43,0.019,11.059,0.009,1599.31398,0.00105,6.89132,0.00069,5.369,0.587,5940,1.94454,11,need SG1 to check 394509842,2020-06-17 17:40:43+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,242536549,1953.01,1,,PC,,215.145621,-41.983274,9.484,0.02,9.975,0.005,1600.30078,2.00E-05,0.69234,,0.582,0.003,860,0.079591,11,likely NEB,2020-06-17 17:40:44+0000,2020-10-16 13:33:57+0000
qlp,gaia-dr2,466113537,1954.01,1,,PC,,165.033303,-59.978409,8.955,0.018,9.353,0.003,1572.59809,0.00879,4.90427,0.0016,5.259,0.832,1600,5.1462,10 11,crowded field. ,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,166184426,1955.01,1,,PC,,206.1042,-40.3367,10.714,0.256,12.911,0.052,1600.45092,0.00249,16.3152,0.00125,1.992,0.345,2500,321.08,11,two stars in the same pixel,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,334911765,1956.01,1,,PC,FP,213.978998,-62.906616,10.442,0.018,11.214,0.009,1600.59694,0.0048,0.88958,0.00029,1.844,0.276,1240,3.24587,11,Short period; crowded field,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,302659412,1957.01,1,,PC,,134.966393,-67.955595,9.476,0.019,9.992,0.004,1544.99388,0.0077,14.51436,0.00197,2.184,0.386,480,1.91102,9 10 11,hint of centroid offset,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,356747847,1958.01,1,,PC,,175.335633,-78.163008,9.809,0.018,11.078,0.014,1604.0817,0.00493,7.32189,0.00327,1.414,0.504,1420,15.1535,11,possible EB or large planet,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,400323948,1959.01,1,,PC,,166.085977,-67.991835,10.981,0.018,11.989,0.046,1571.84136,0.00755,3.22206,0.00076,3.682,0.405,1160,1.88319,11,,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,318828309,1960.01,1,,PC,,173.314151,-60.075995,9.169,0.021,9.647,0.004,1571.49862,0.01342,5.34181,0.00214,4.514,0.917,460,1.85978,10 11,,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,179319057,1961.01,1,,PC,,211.593449,-40.523873,9.992,0.019,10.396,0.007,1601.46973,0.00443,6.70036,0.00231,2.482,0.834,1250,6.27812,11,,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,141663464,1962.01,1,,PC,FP,228.62915,-43.387042,7.149,0.018,7.302,0.002,1601.34368,0.00078,1.76447,0.00012,2.749,0.331,2640,0.633562,11,TFOP FP; transit signal is coming from 141663460,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,190271688,1963.01,1,,PC,,221.343508,-54.761146,10.12,0.018,10.894,0.01,1607.24643,0.00028,12.63309,0.0001,4.126,0.175,23830,7.24714,11,centroid offset to south west but no stars there,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,242083025,1964.01,1,,PC,,201.642317,-39.62987,10.754,0.019,11.294,0.012,1600.64502,0.00203,0.64651,0.0001,0.811,0.289,1320,49.3906,11,may have phase variation,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,295354126,1965.01,1,,PC,,223.151953,-61.568676,8.146,0.017,8.19,0.03,1601.1642,0.00446,2.27817,0.00084,3.432,0.17,939.014,347.011,11,v-shaped; likely EB,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,242120884,1966.01,1,,PC,,209.982809,-43.327328,9.023,0.018,9.474,0.003,1600.28334,0.00217,0.62264,0.0001,0.856,0.132,580,2.00246,11,possible NEB or stellar variability,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,320079492,1967.01,1,,PC,,174.845072,-65.176303,9.92,0.019,10.747,0.007,1571.25628,0.00314,0.42623,5.00E-05,0.698,0.195,410,6.47588,11,hint of centroid offset,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,210445631,1968.01,1,,PC,,212.193273,-56.322337,10.451,0.018,10.922,0.008,1601.95696,0.0012,3.97195,0.00036,4.297,0.32,7670,2.66893,11,crowded field ,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
spoc,tic7,293708935,1969.01,1,,PC,FP,222.333615,-60.080244,8.563,0.018,9.18,0.03,1597.350807,0.003256,2.685591,0.000555,2.049119,0.339904,488.240179,47.81683,12,possible blend and likely FP; event is on 293708831,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,162695785,1970.01,1,,PC,,190.72037,-53.688304,10.963,0.018,11.336,0.012,1601.7704,0.00048,2.56035,0.00012,2.743,0.132,10940,0.848529,11,possible Jupiter,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,253132689,1971.01,1,,PC,,194.769774,-57.253711,10.274,0.018,10.868,0.008,1601.48729,0.00262,3.21833,0.00101,1.737,0.258,1220,2.97145,11,Need SG1 to check star to the South East ,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,267414551,1972.01,1,,PC,,176.070257,-59.911858,9.705,0.018,10.336,0.006,1571.46158,0.00734,4.7631,0.00115,1.838,0.531,850,5.31129,10 11,crowded field. A hint of aperture dependent depth. ,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,47617161,1973.01,1,,PC,,220.426853,-33.826103,10.719,0.032,11.388,0.023,1602.13159,0.00175,3.91899,0.00047,2.085,0.274,5350,5.42819,11,no TIC or Gaia stellar parameters,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,295562522,1974.01,1,,PC,,171.378392,-67.778577,10.505,0.018,11.178,0.011,1576.65813,0.00149,5.43814,0.00033,1.396,0.329,8020,19.8996,11,"V-shaped, difference image result inconsistent between orbits",2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,467281353,1975.01,1,,PC,,168.076106,-60.932582,10.16,0.019,10.747,0.01,1573.23655,0.00767,2.82888,0.0009,3.247,0.418,740,1.51765,10 11,crowded field,2020-06-17 17:40:44+0000,2020-10-07 22:48:14+0000
qlp,tic8,329888006,1976.01,1,,PC,APC,212.846609,-50.069975,8.732,0.017,9.75,0.03,1605.9728,0.00105,7.69818,0.00076,8.961,0.274,6408.2,0.321205,11,no information of the star on TIC 8,2020-06-17 17:40:45+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,383531859,1977.01,1,,PC,,216.147712,-60.3836,9.595,0.019,9.764,0.004,1601.47502,0.00237,8.53364,0.0018,3.472,0.403,2730,492.204,11,crowded field,2020-06-17 17:40:45+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,458856474,1978.01,1,,PC,,161.140517,-59.737608,7.571,0.017,7.758,0.003,1574.73105,0.00192,6.08135,0.00048,4.044,0.165,23210,167.395,10 11,possible EB; possible multi-planet system,2020-06-17 17:40:45+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,458857720,1979.01,1,,PC,,161.046716,-59.925171,9.818,0.018,9.844,0.006,1571.79697,0.00246,1.30924,0.0001,2.535,0.434,3370,10.3509,10 11,crowded field,2020-06-17 17:40:45+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,127793615,1980.01,1,,PC,FP,218.270263,-43.298398,10.934,0.019,11.408,0.015,1604.91156,0.00158,9.27898,0.00103,6.514,0.315,9020,2.52091,11,possibly 2x period,2020-06-17 17:40:45+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,378613125,1981.01,1,,PC,,155.590624,-63.654621,9.954,0.018,10.228,0.006,1572.35781,0.01055,2.47707,0.00083,2.611,0.541,530,1.85851,10 11,Need SG1 to check TIC 378613125,2020-06-17 17:40:45+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,437329044,1982.01,1,,PC,,207.584922,-23.383365,10.196,0.019,10.551,0.006,1602.57978,0.00147,8.58635,0.0012,5.348,0.829,5260,2.87909,11,period could be double,2020-06-17 17:40:45+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,89535068,1983.01,1,,PC,,127.281185,-57.194106,10.308,0.018,11.017,0.009,1518.34381,0.00509,6.10824,0.00063,3.263,0.35,970,407.145,10,minor centroid offset,2020-06-17 20:08:07+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,162246865,1984.01,1,,PC,,168.871599,-44.428865,10.32,0.018,10.845,0.009,1571.9434,0.00536,0.56437,0.00019,1.483,0.265,610,1.93543,10,Minor centroid offset,2020-06-17 20:08:07+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,469212332,1985.01,1,,PC,,148.390557,-58.37606,9.962,0.02,10.361,0.005,1549.87873,0.00109,30.78936,0.00086,2.918,0.375,4550,3.28895,10,Period is double (2x15.39468),2020-06-17 20:08:07+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,468997317,1986.01,1,,PC,,144.023965,-51.744682,8.098,0.019,8.05,0.03,1551.60678,0.00395,7.50287,0.00135,3.772,0.45,8150,932.704,9 10,check 5xP,2020-06-17 20:08:07+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,349088467,1987.01,1,,PC,FP,185.331948,-14.062198,9.592,0.017,10.145,0.006,1571.87936,0.00122,2.58673,0.00024,1.436,0.24,2050,4.38562,10,,2020-06-17 20:08:08+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,161156159,1988.01,1,,PC,,190.132449,-48.740871,10.141,0.018,10.753,0.007,1571.95965,0.00311,2.28265,0.00044,3.949,0.335,1450,0.83231,10,,2020-06-17 20:08:08+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,324395151,1989.01,1,,PC,,176.866391,-64.882988,10.122,0.019,10.473,0.006,1573.65827,0.00104,3.45528,0.00028,5.602,0.081,4980,0.349563,10,,2020-06-17 20:08:08+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,457939414,1990.01,1,,PC,,158.670762,-59.748524,10.117,0.021,10.858,0.01,1573.32039,0.00311,3.78414,0.00111,4.42,0.268,4260,1816.3,10,Crowded field ,2020-06-17 20:08:08+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,82707763,1991.01,1,,PC,,169.958942,-51.866035,10.121,0.018,10.811,0.006,1573.8864,0.00089,6.65642,0.00046,5.352,0.144,7270,0.437953,10,,2020-06-17 20:08:08+0000,2020-10-07 22:48:14+0000
qlp,gaia-dr2,147340931,1992.01,1,,PC,,162.916872,-44.984775,10.3,0.059,10.711,0.035,1546.84554,0.00085,4.31224,0.00013,2.704,0.27,4990,1.84687,10,same signal as 147340930,2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
qlp,gaia-dr2,453464017,1993.01,1,,PC,,152.280676,-72.798248,10.212,0.019,10.822,0.007,1572.20411,0.00081,3.94181,0.00024,2.637,0.056,10780,1271.14,10,difference images prefer signal on target compare to 453464049,2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
qlp,gaia-dr2,445903569,1994.01,1,,PC,,147.17464,-51.756565,10.197,0.018,10.514,0.006,1547.80714,0.00122,4.03395,0.00019,3.878,0.168,3320,0.736534,10,may be on 445732250 (Gaia DR2 Rstar = 2.7 Rsun),2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
qlp,gaia-dr2,299023386,1995.01,1,,PC,,143.466469,-53.561649,9.735,0.018,9.884,0.004,1545.20387,0.00607,1.55293,0.00032,1.596,0.369,680,3.10863,10,Check nearby stars; crowded field,2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
qlp,gaia-dr2,275384718,1996.01,1,,PC,,178.547355,-46.896935,10.211,0.018,10.625,0.006,1576.4335,0.00104,7.72433,0.00083,8.03,0.153,7120,0.551711,10,Period might be double,2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
qlp,gaia-dr2,142378043,1997.01,1,,PC,,181.632458,-31.645668,9.866,0.018,10.261,0.006,1573.03304,0.00318,1.83608,0.00039,1.119,0.287,820,3.42982,10,,2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
qlp,gaia-dr2,429295277,1998.01,1,,PC,,184.259126,-51.07503,10.15,0.018,10.742,0.006,1572.20786,0.00399,1.10833,0.00032,2.288,0.339,1060,1.75155,10,minor centroid shift to the north west,2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
qlp,gaia-dr2,447206604,1999.01,1,,PC,,156.995037,-48.428555,10.359,0.019,11.024,0.008,1547.32976,0.00051,7.2137,0.00016,2.319,0.095,8740,1176.68,10,v-shaped,2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
qlp,gaia-dr2,371188886,2000.01,1,,PC,,146.397876,-66.686691,10.329,0.019,10.984,0.012,1553.3123,0.0011,9.12758,0.00042,3.462,0.288,4260,1.03811,10,,2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
qlp,gaia-dr2,118084044,2001.01,1,,PC,,128.181354,-58.57553,8.907,0.017,9.204,0.003,1520.86998,0.00298,2.74372,0.00018,1.183,0.173,1280,2.82774,10,centroid offset is not consistent over different orbit,2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
qlp,gaia-dr2,356453768,2002.01,1,,PC,FP,134.190839,-61.371456,10.476,0.018,11.207,0.013,1546.00276,0.00199,2.33317,0.00016,3.18,0.137,2620,348.76,10,"V-shaped, crowded field, minor centroid offset",2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
qlp,gaia-dr2,58463434,2003.01,1,,PC,,201.527177,-27.41252,9.642,0.018,10.097,0.007,1579.36532,0.00128,,,3.529,0.19,3860,1.3836,10,single event,2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
qlp,gaia-dr2,439610306,2004.01,1,,PC,,143.467064,-55.175808,9.039,0.017,9.54,0.003,1545.26565,0.01211,1.79988,0.00056,3.518,0.564,180,0.452551,10,,2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
qlp,gaia-dr2,147660886,2005.01,1,,PC,,164.031793,-43.37673,9.475,0.021,9.867,0.003,1549.83383,0.00131,17.30714,0.00169,4.138,0.197,2900,1.242,10,,2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
qlp,gaia-dr2,41173048,2006.01,1,,PC,,91.224646,-69.360325,9.142,0.024,10.238,0.008,1328.74779,0.00878,6.40916,0.00052,2.737,1.815,280,7.60769,10,"evolved star, but difference images do not provide consistent centroid information to conclude it's a NEB",2020-06-17 20:08:08+0000,2020-10-07 22:48:15+0000
spoc,tic8,219466784,2007.01,1,,PC,,209.857402,74.151501,10.199,0.0062,11.099,0.01,1872.68991,0.010846,,,9.165407,0.820228,912.276292,100.205696,14 20 21 22,single transit; ~3 Re; multiple stars in pixel,2020-06-17 20:19:42+0000,2020-10-07 22:48:15+0000
spoc,tic7,70887357,2008.01,1,,PC,,63.857403,-16.902054,8.618,0.017,9.293,0.003,1454.33673,0.004275,,,7.313802,0.271551,1537.237489,81.95534,5,Single transit; ~15 Re or larger based on actual depth,2020-06-17 20:19:42+0000,2020-10-07 22:48:15+0000
spoc,tic8,243187830,2009.01,1,,PC,,16.90781,22.95498,7.3551,0.0061,8.407,0.012,1783.772719,0.002329,,,2.572886,0.324823,630.724443,66.55623,17,Single transit; ~2 Re; bright star; wide binary,2020-06-17 20:19:42+0000,2020-10-07 22:48:15+0000
spoc,tic8,26547036,2010.01,1,,PC,,292.166648,53.487322,9.26693,0.0062,9.849,0.004,1712.305023,0.006372,,,8.069455,0.741984,476.874309,62.394634,14 15 16,Single transit; roughly Jupiter size; multiple stars in pixel,2020-06-17 20:19:42+0000,2020-10-07 22:48:15+0000
spoc,tic7,136916387,2011.01,1,,KP,KP,230.450752,-48.317605,5.002,0.051,5.65,0.03,1631.7511,0.001432,,,3.033225,0.251044,381.381114,24.824268,12,nu 2 Lup; first event is a planet b transit; momentum dump at T0=1643 contaminates second planet b transit; second event is a single planet c transit,2020-06-17 20:50:03+0000,2020-10-07 22:48:15+0000
spoc,tic8,138294130,2012.01,1,2012 b,KP,KP,229.991336,36.229649,10.651,0.006,11.118,0.01,1955.917117,0.000581,3.056526,0.000113,4.24375,0.046234,8416.110076,87.356155,24,HAT-P-4 b,2020-06-19 06:00:39+0000,2020-10-07 22:48:15+0000
spoc,tic8,188589164,2013.01,1,,PC,,239.578325,35.406744,10.2705,0.007334,12.675,0.023,1956.396322,0.001354,2.616277,0.000113,1.134893,0.392193,1120.601418,90.019485,24 25,low SNR; potential L1,2020-06-19 06:00:39+0000,2020-10-07 22:48:15+0000
spoc,tic8,198588220,2014.01,1,2014 b,KP,KP,256.610671,44.776963,9.633,0.006,10.106,0.005,1958.080158,0.000381,4.810142,4.30E-05,7.054572,0.028761,7451.212708,55.31023,24 26,HAT-P-67 b,2020-06-19 06:00:39+0000,2020-10-07 22:48:15+0000
spoc,tic8,368287008,2015.01,1,,PC,,232.132925,27.360798,12.8387,0.007319,16.11,0.2,1956.033366,0.00131,3.34589,0.000308,0.975214,0.143323,9753.019785,734.59503,24,Some odd-even,2020-06-19 06:00:39+0000,2020-10-07 22:48:15+0000
spoc,tic8,219508169,2016.01,1,,PC,,246.797521,42.687472,10.408,0.006,11.162,0.013,1957.617667,0.002447,6.817513,0.000607,2.849553,0.280183,1428.661508,106.935135,24 25,weak BLS;slight depth-aperture correlation,2020-09-11 18:37:11+0000,2020-10-07 22:48:20+0000
spoc,tic8,219508169,2016.02,2,,PC,,246.797521,42.687472,10.408,0.006,11.162,0.013,1957.748602,0.00167,2.458967,0.000157,1.958354,0.192509,1076.405067,72.16527,24 25,possible multi; other signal being held for more data,2020-06-19 06:00:39+0000,2020-10-07 22:48:15+0000
spoc,tic8,357416482,2017.01,1,,PC,FP,228.950073,27.361768,8.206,0.006,8.7,0.03,1955.90865,0.000182,5.498303,7.20E-05,2.268902,0.010427,12002.69383,81.74576,24,TIC match 357416480 (12.5 TESS mag star); TFOP FP as an EB with a low mass M dwarf companion,2020-06-19 06:00:39+0000,2020-10-07 22:48:16+0000
spoc,tic8,357501308,2018.01,1,,PC,,229.838138,29.206174,8.962,0.006,10.25,0.03,1958.254195,0.002238,7.437115,0.001155,2.697039,0.15042,1296.387216,90.74158,24,potential L1 candidate; possible multi as other transit like signals in LC,2020-06-19 06:00:39+0000,2020-10-07 22:48:16+0000
spoc,tic8,159781361,2019.01,1,,PC,,234.431684,48.955406,9.6087,0.0061,10.263,0.005,1958.287592,0.003995,15.347453,0.005577,7.148344,0.374053,1043.986107,56.43737,24,,2020-06-19 06:00:39+0000,2020-10-07 22:48:16+0000
spoc,tic8,39903405,2020.01,1,2020 b,KP,KP,245.151491,41.048086,8.275,0.006,8.72,0.03,1956.238016,0.000223,5.633425,4.30E-05,4.24904,0.017598,5246.75246,32.183594,24 25,HAT-P-2 b,2020-06-19 06:00:39+0000,2020-10-07 22:48:16+0000
spoc,tic8,236312126,2021.01,1,2021 b,KP,KP,240.54936,28.169561,10.548,0.006,11.251,0.008,1956.522959,0.000231,3.941418,6.20E-05,2.958355,0.018665,19860.21512,109.189,24,XO-1 b,2020-06-19 06:00:39+0000,2020-10-07 22:48:16+0000
spoc,tic8,11996814,2022.01,1,,PC,FP,31.170818,65.289224,11.6484,0.007266,13.134,0.103,1790.849435,0.00067,0.448735,3.00E-06,2.87579,0.096784,3572.032803,106.911674,18 24 25,V-shaped; crowded field,2020-06-19 06:00:39+0000,2020-10-07 22:48:16+0000
spoc,tic8,16884216,2023.01,1,,PC,,232.863124,33.902033,8.5049,0.006,9.366,0.003,1964.128568,0.003645,11.190049,0.004959,2.974151,0.578249,567.798994,77.54692,24,possibly a single at 1982; possible multi; low snr ~7 from spoc-s24,2020-06-19 06:00:40+0000,2020-10-07 22:48:16+0000
spoc,tic8,255930614,2024.01,1,2024 b,KP,KP,247.62341,38.347309,7.626,0.006,8.15,0.03,1957.55361,0.000227,2.87593,2.10E-05,3.195178,0.022393,2900.886986,15.010582,24 25,HD 149026 b,2020-06-19 06:00:40+0000,2020-10-07 22:48:16+0000
qlp,tic8,394050135,2025.01,1,,PC,,282.795167,82.245434,10.946,0.006,11.599,0.021,1690.29062,0.00063,8.87202,3.00E-05,3.637,0.207,6650,0.676308,24,,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,407059875,2026.01,1,,PC,,5.470038,66.16817,10.578,0.006,11.384,0.018,1768.29024,0.00474,7.1924,0.00027,2.732,0.391,810,1.83316,24,potential L1 candidate,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,335996558,2027.01,1,,PC,FP,333.331858,62.85738,10.503,0.006,10.979,0.009,1739.50775,0.00259,1.46329,2.00E-05,2.431,0.355,750,1.03585,24,Possibly in the Neptune desert!,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,336456596,2028.01,1,,PC,FP,334.434392,62.465004,10.914,0.041,11.254,0.012,1739.62994,0.00288,0.77871,1.00E-05,1.458,0.192,670,0.957405,24,crowded field; check bright neighbors; minor depth-aperture correlation,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,445254275,2029.01,1,,PC,,12.216124,59.386726,10.941,0.016,11.696,0.015,1767.19721,0.0042,2.57134,8.00E-05,3.824,0.911,920,2.66768,24,potential centroid offset; some depth-aperture correlation; large star,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,422656370,2030.01,1,,PC,APC,349.671757,68.299214,10.849,0.022,11.703,0.019,1767.48916,0.00065,1.32543,1.00E-05,1.047,0.162,2010,3.37407,24,,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,470127886,2031.01,1,,PC,,331.117053,81.56594,10.761,0.036,11.254,0.01,1794.38868,0.00023,5.71547,1.00E-05,3.925,0.032,13280,0.306039,24,,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,470159478,2032.01,1,,PC,APC,333.311459,81.73972,10.929,0.006,11.608,0.022,1802.01435,0.0016,17.00934,0.00025,2.405,0.184,4200,287.209,24,V-shaped,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,53617134,2033.01,1,,PC,,17.679842,65.249659,9.462,0.006,9.811,0.004,1794.6827,0.00243,18.8238,0.00033,4.806,0.276,2360,1.02517,25,possible centroid offset; match to 53617127,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,427279997,2034.01,1,,PC,,351.380756,54.60119,10.568,0.013,10.57,0.007,1768.72753,0.00722,2.89453,0.00019,3.327,0.746,550,2.32422,24,crowded field; 2 stars in pixel; minor depth-aperture correlation,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,53709089,2035.01,1,,PC,,17.736737,61.092108,9.12,0.006,9.449,0.003,1793.50485,0.00818,8.51226,0.00054,3.068,0.786,620,2.25319,24,odd/even from qlp; check neighbor tic53709074,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,368320811,2036.01,1,,PC,,233.015006,24.08495,8.979,0.006,9.423,0.003,1956.19281,0.0043,1.25825,0.00033,1.192,0.228,470,1.71948,24,only 1 sector of qlp data,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,405559035,2037.01,1,,PC,,234.861384,55.153601,10.67,0.006,11.269,0.011,1747.68399,0.01081,11.15031,0.00066,4.449,0.481,630,1.38069,24,,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,235937532,2038.01,1,,PC,,293.914682,81.554793,10.535,0.008,10.769,0.008,1793.79756,0.00098,3.73213,3.00E-05,5.355,0.262,3360,0.602715,24,possible synchronization,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,237071229,2039.01,1,,PC,,307.022907,61.871496,10.472,0.006,11.099,0.011,1717.60141,0.00283,11.24886,0.00026,2.99,0.255,1390,2.22729,24,crowded; check neighbors,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,427730490,2040.01,1,,PC,,352.274121,71.506364,10.841,0.006,11.489,0.022,1767.42998,0.00024,3.86085,1.00E-05,2.636,0.116,14190,2.14691,24,,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,54364414,2041.01,1,,PC,FP,19.234114,62.35175,10.461,0.006,11.101,0.008,1792.09451,0.00283,1.37477,3.00E-05,1.601,0.129,960,0.918522,25,potential L1 candidate,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,269424395,2042.01,1,,PC,FP,350.369483,60.801228,10.952,0.006,11.505,0.015,1768.14945,0.00666,2.41872,9.00E-05,2.685,0.308,1160,2.03758,24,potential centroid offset,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,346929661,2043.01,1,,PC,,0.977583,59.334778,10.198,0.006,10.604,0.006,1770.16483,0.00493,12.013,0.00053,4.101,0.465,820,1.26909,24,crowded field; potential L1 candidate,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,270333769,2044.01,1,,PC,FP,351.880334,61.392537,10.489,0.064,10.44,0.006,1770.06672,0.00974,4.12066,0.00021,1.721,0.321,1000,2.85971,24,Minor depth aperture correlation ,2020-06-19 07:20:03+0000,2020-10-07 22:48:15+0000
qlp,tic8,347013211,2045.01,1,,PC,,1.119139,54.934463,10.78,0.006,11.304,0.011,1774.66777,0.00225,9.07788,0.00012,6.214,0.546,5600,2.59251,24,shoulder before ingress and after egress; odd/even in qlp,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,468574941,2046.01,1,,PC,,16.184842,74.331348,10.996,0.006,11.552,0.018,1792.39519,0.00038,1.4972,0,2.806,0.178,16680,93.9911,24,,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,363761216,2047.01,1,,PC,FP,5.867238,71.158814,10.471,0.006,11.013,0.011,1962.97764,0.00047,7.40709,0.00013,2.539,0.055,14870,1.73778,25,some centroid offset; possibly on one of the nearby matches (363761230; 363761240; 363761244),2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,159873822,2048.01,1,,PC,,237.92418,52.306314,10.755,0.006,11.431,0.017,1739.11333,0.00591,13.79022,0.00046,3.312,0.786,1110,2.55435,24,variable star; potential L1 candidate; some odd-even differences in qlp,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,314835525,2049.01,1,,PC,,346.909669,56.694515,10.657,0.012,11.413,0.016,1768.86655,0.00585,5.30329,0.00022,3.707,0.395,1200,2.43495,24,shoulder before ingress and after egress,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,316468545,2050.01,1,,PC,,323.90808,65.437527,9.704,0.006,10.21,0.005,1741.39884,0.00496,13.5975,0.00056,2.75,0.371,480,1.39191,24,match to 316468543,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,375850439,2051.01,1,,PC,,336.295056,67.971184,10.623,0.029,10.603,0.007,1792.01832,0.00405,1.16343,4.00E-05,1.626,0.333,590,1.51959,24,asymmetric transit; likely variability; very hot star,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,1100766816,2052.01,1,,PC,FP,238.501323,19.597273,10.094,0.008,10.9446,0.0506,1957.04205,0.00253,1.62263,0.0003,1.555,0.422,1630,6.54313,24,TFOP retired as NEB; slight offset in difference image; minor flux depth aperture correlation; tic match to 1100766815 and 445884778; latter is phantom tic,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,315755496,2053.01,1,,PC,,310.331527,82.435266,10.501,0.007,11.581,0.021,1795.72412,0.00271,4.27808,0.00013,2.111,0.515,740,2.32341,24,SG1 should clear neighbors; ephemeris match to 315755491,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,378355116,2054.01,1,,PC,,358.2484,60.481664,10.763,0.006,11.572,0.019,1769.22248,0.00644,3.56771,0.00016,3.292,0.921,880,4.06544,24,Check nearby stars - possible NEB but no odd-even; centroid; or depth aperture. Lightcurve shows variability,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,322062001,2055.01,1,,PC,FP,324.238926,69.283953,10.653,0.006,10.95,0.009,1767.32115,0.00052,4.69802,2.00E-05,2.324,0.089,7390,1553.51,24,V-shaped transit ,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,396356111,2056.01,1,,PC,,2.600379,58.489482,7.331,0.006,7.74,0.03,1771.6773,0.00982,10.2207,0.00125,3.848,0.621,300,1.00594,24,weak signal; weak BLS; potential L1 candidate; 11.665 Tmag close-by companion (396356110) and a second close-by star (18.46 Tmag - TIC 604411285),2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,229888286,2057.01,1,,PC,,226.116433,28.215779,10.716,0.008,11.11,0.01,1957.40208,0.00241,5.59758,0.00088,5.014,0.286,3040,1.32637,24,tic match to 229888289 (13.4 TESS mag nearby star),2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,326732851,2058.01,1,,PC,FP,359.678269,62.625938,10.537,0.013,11.462,0.034,1766.42257,0.00545,1.51567,5.00E-05,2.281,0.392,750,1.58325,24,crowded field; minor depth-aperture correlation,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,403308915,2059.01,1,,PC,,5.19892,55.542848,10.173,0.006,10.297,0.004,1767.49084,0.00479,3.75436,0.00013,2.063,0.413,660,1.62787,24,some depth-aperture correlation; check neighbors,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,285542903,2060.01,1,,PC,,13.270025,60.618116,9.872,0.023,10.026,0.004,1766.82506,0.00718,2.26584,0.00013,2.833,0.379,430,0.899966,24,weak signal; very hot star,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,327577308,2061.01,1,,PC,FP,4.746308,56.367029,10.636,0.006,11.918,0.022,1766.42545,0.00426,1.45655,4.00E-05,1.51,0.375,580,2.34658,24,weak signal; crowded field; potential secondary; possible depth-aperture correlation,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,373785851,2062.01,1,,PC,FP,27.778525,63.081441,10.155,0.006,10.627,0.005,1795.9996,0.00234,4.04163,6.00E-05,1.719,0.219,3100,2.87669,25,possible secondary; crowded field,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,334811204,2063.01,1,,PC,,331.701794,63.59906,10.35,0.006,10.799,0.009,1743.99764,0.00385,21.07626,0.00082,2.124,0.456,1890,7.43208,24,,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
qlp,tic8,115524421,2064.01,1,2064 b,KP,KP,254.130645,44.302647,11.544,0.018,12.036,0.05,1961.12375,0.00139,8.80512,0.00071,3.033,0.269,8660,5.10432,24,WASP-148 b,2020-06-19 07:20:04+0000,2020-10-07 22:48:15+0000
spoc,tic8,356710041,2065.01,1,,PC,,192.577205,26.159524,9.0024,0.0072,9.646,0.004,1932.290829,0.003207,,,12.440329,0.292396,1325.594274,72.48052,23,Rp ~ 15 Re,2020-07-02 17:46:17+0000,2020-10-07 22:48:16+0000
qlp,gaia-dr2,141663460,2066.01,1,,PC,FP,228.632025,-43.385009,8.504,0.018,8.526,0.003,1601.34368,0.00078,1.76442,5.00E-05,2.749,0.095,8800,2.10075,11,Large planet candidate around host star close to 141663464 (TOI 1962.01),2020-07-09 15:58:56+0000,2020-10-07 22:48:16+0000
spoc,tic8,147951030,2067.01,1,,PC,,167.865945,71.540928,10.4547,0.0062,11.118,0.01,1691.782681,0.003298,8.811959,0.000203,2.013554,0.65857,642.663437,77.00749,14 20 21,potential L1 candidate; low snr,2020-07-15 20:44:30+0000,2020-10-07 22:48:16+0000
spoc,tic8,417931300,2068.01,1,,PC,,186.275286,60.418372,11.1806,0.007355,13.007,0.009,1683.42339,0.002751,7.76887,0.000142,2.084631,0.362606,1360.032891,162.0748,14 15 21 22,Check bright neighbor (TIC 417931299).,2020-07-15 20:44:30+0000,2020-10-07 22:48:16+0000
spoc,tic8,198187049,2069.01,1,,PC,,245.727924,61.694632,7.9726,0.006,8.71,0.03,1688.473709,0.002388,5.921258,9.20E-05,2.644747,0.229074,146.032664,16.869888,14 15 16 17 18 19 21 22 24 25,Centroid offset may stem from the host star brightness.,2020-07-15 20:44:30+0000,2020-10-07 22:48:16+0000
spoc,tic8,233182695,2070.01,1,,PC,,219.043489,68.940618,9.74428,0.0061,10.265,0.005,1684.427109,0.002463,6.384144,0.000123,1.931675,0.644019,338.416872,45.3982,14 15 16 21 22,V-shaped; could be grazing incidence,2020-07-15 20:44:30+0000,2020-10-07 22:48:16+0000
spoc,tic8,198360694,2071.01,1,,PC,,256.601193,57.6611,11.04,0.0061,11.541,0.017,1683.695733,0.002155,5.67395,6.90E-05,2.845914,0.261362,648.150572,40.46719,14 15 17 18 19 20 21 22 23 24 25 26,L1 candidate,2020-07-15 20:44:30+0000,2020-10-07 22:48:16+0000
spoc,tic8,900715901,2072.01,1,,PC,,173.989737,75.547005,11.6434,0.006,13.7965,0.046,1685.156339,0.002174,3.167896,5.50E-05,1.332906,0.645476,3492.08968,475.76248,14 20 21,potential L1 candidate; low snr; check nearby stars,2020-07-15 20:44:30+0000,2020-10-07 22:48:16+0000
spoc,tic8,441642457,2073.01,1,,PC,,209.883014,58.933013,9.45253,0.0061,9.996,0.005,1745.496603,0.003962,79.828946,0.002994,4.4185,0.776083,695.447798,75.36801,15 16 22 23,The transit from S22 (TBJD~1905) can be from the same PC or a different PC. Only 2 transits.,2020-07-15 20:44:30+0000,2020-10-07 22:48:16+0000
spoc,tic8,158075010,2074.01,1,,PC,,218.184663,43.756342,8.38689,0.0061,8.816,0.002,1754.149159,0.003502,177.583051,0.005034,4.790144,0.377716,456.090823,58.929592,16 23,potential L1 candidate; only 2 transits so period not well constrained; no additional sectors for this target,2020-07-15 20:44:30+0000,2020-10-07 22:48:16+0000
spoc,tic8,23814735,2075.01,1,,PC,,210.04448,38.705773,11.1345,0.006,12.389,0.057,1740.246777,0.002597,4.798307,9.60E-05,2.024142,0.561739,1010.19111,115.36268,16 23,potential L1 candidate; low snr,2020-07-15 20:44:30+0000,2020-10-07 22:48:16+0000
spoc,tic8,27491137,2076.01,1,,PC,,217.392678,39.790429,8.374,0.006,9.139,0.002,1743.719922,0.001431,10.355753,0.000162,3.412248,0.147366,1097.670209,73.87664,16 23,possible multi,2020-07-15 20:44:30+0000,2020-10-07 22:48:16+0000
spoc,tic8,27491137,2076.02,2,,PC,,217.392678,39.790429,8.374,0.006,9.139,0.002,1748.694406,0.001995,33.689695,0.000579,4.7851,0.13681,2163.855201,125.97247,16 23,Period can be 2x; 3x; or 6x. Also potential multi. First transit of two near a data gap.,2020-07-15 20:44:30+0000,2020-10-07 22:48:16+0000
spoc,tic8,230075227,2077.01,1,,PC,,244.376994,68.894514,9.7807,0.006,10.344,0.007,1684.686895,0.001974,6.115577,6.40E-05,2.116373,0.374607,384.746529,46.754124,14 16 17 18 19 20 21 22 23 24 25 26,check neighbor,2020-07-15 20:44:30+0000,2020-10-07 22:48:16+0000
spoc,tic8,159244568,2078.01,1,,PC,,227.178797,82.447213,11.0372,0.006,12.026,0.024,1820.249587,0.003081,6.277248,0.000426,1.532501,0.616136,910.521554,122.67958,19 21,potential L1 candidate; low snr; crowded field,2020-07-15 20:44:30+0000,2020-10-07 22:48:16+0000
spoc,tic8,224298134,2079.01,1,,PC,,185.339399,57.752467,10.8515,0.007414,12.816,0.072,1711.95933,0.001302,1.492354,2.00E-05,1.211218,0.479173,791.464646,104.69443,15 22,bad transit shape (has a ramp); possibly stellar variability,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,367739494,2080.01,1,,PC,,250.383449,80.045601,11.4547,0.0061,12.346,0.042,1689.527991,0.004225,63.586253,0.001364,3.926669,0.524257,1803.790174,154.14804,14 15 19 20 21 25 26,The period could be 2 times (127 d) or 3 times (190 days) as much; even transits more convincing than odd. Interesting target potentially in the habitable zone.,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,321669174,2081.01,1,,PC,,264.303065,53.025703,11.642,0.007333,13.369,0.035,1685.903233,0.004085,10.505002,0.000197,2.559861,0.523841,1102.892464,103.09017,14 17 20 21 24 25 26,SG1 should check neighbors,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,160039081,2082.01,1,,PC,,241.580697,53.515042,7.8206,0.006,8.35,0.03,1752.924999,0.002578,30.200246,0.000448,4.685597,0.244405,496.032379,25.429373,16 23 24 25,Centroid offset may stem from brightness of this star. Missing data make period ambiguous. More data (S24; S25) constrains period to 30 days,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,233633993,2083.01,1,,PC,,284.76751,60.154193,11.8737,0.0061,12.872,0.103,1695.878853,0.005476,17.969235,0.000541,4.541056,0.549162,1163.747502,91.95344,14 15 16 17 19 20 21 22 23 24 25 26,Centroid offset at 3.7 sigma; however the target is in a crowded region; need SG1 follow-up to clear bright neighbors,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,441738827,2084.01,1,,PC,,259.253846,72.746865,13.3257,0.007391,15.115,0.065,1741.073362,0.002699,6.078304,0.000105,2.008178,0.364579,2821.634637,227.81606,16 19 20 21 22 23 25 26,crowded field; L1 candidate,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,441738827,2084.02,2,,PC,FP,259.253846,72.746865,13.3257,0.007391,15.115,0.065,1745.410754,0.003461,8.149028,0.000185,2.321055,0.384185,2850.679511,246.58076,16 19 20 21 22 23 25 26,TFOP FP (NEB),2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,103633672,2085.01,1,,PC,,152.223905,70.39473,9.8499,0.006,10.586,0.006,1850.320627,0.00477,,,6.671487,0.356275,1829.348065,172.72516,14 20 21,potential single; check neighbor (TIC 103633674),2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,230387153,2086.01,1,,PC,,285.921518,65.785399,11.316,0.006,11.919,0.029,1686.891648,0.00513,41.751908,0.001103,5.065417,0.623745,936.238353,75.19326,14 15 17 18 19 20 21 22 23 24 25 26,possible multi in 2:1 resonance,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,230387153,2086.02,2,,PC,,285.921518,65.785399,11.316,0.006,11.919,0.029,1689.913625,0.006472,20.262282,0.000625,2.938242,0.684468,544.542061,71.014305,14 15 17 18 19 20 21 22 23 24 25 26,interior to 2086.01; near 2:1 resonance,2020-09-23 20:14:37+0000,2020-10-07 22:48:20+0000
spoc,tic8,219462190,2087.01,1,,PC,,208.053204,75.165293,10.0537,0.0061,10.65,0.006,1709.129054,0.011109,,,16.096047,0.832406,548.082765,69.76123,14 15 20 21 22,variable star; single transit near BTJD 1790; other transits caused by systematics,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,441765914,2088.01,1,,PC,,261.375229,75.882288,10.8812,0.0061,11.638,0.034,1769.613566,0.003953,124.725199,0.003029,7.126561,0.383146,1883.701723,98.45425,14 15 16 17 18 19 20 21 22 24 25 26,critical L1 candidate; first transit somewhat close to momentum dump,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,341815197,2089.01,1,,PC,,267.307159,54.415947,11.5509,0.006,12.281,0.057,1690.397173,0.008278,49.994324,0.001842,5.410611,0.506632,1634.379858,148.81064,14 15 17 18 20 21 23 24 25 26,Many transits inside data gap. Period could be 4x the reported period; potentially placing it in the habitable zone.,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,233721037,2090.01,1,,PC,,276.394146,64.636735,8.80613,0.0061,9.318,0.003,1715.333688,0.011393,230.92212,0.015268,15.860266,0.916073,284.924743,38.032257,14 15 16 17 19 20 21 22 23 24 25 26,First transit near a momentum dump; check the period; bright host; low SNR,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,219778329,2091.01,1,,PC,,263.851951,64.380452,8.1529,0.006,8.74,0.03,1742.874702,0.005412,177.219004,0.007769,5.569971,0.619614,295.150196,36.436832,14 15 16 17 18 19 20 21 22 23 25 26,The second transit is close to a momentum dump. Bad transit shape; potentially due to stellar variability. The planet candidate is in the habitable zone.,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,393965778,2092.01,1,,PC,,212.546897,45.563995,10.6375,0.0061,11.295,0.018,1740.678159,0.002482,4.303042,8.30E-05,2.315837,0.465879,821.124351,83.91744,16 23,L1 candidate; snr 9.9; several fainter nearby stars,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,402898317,2093.01,1,,PC,,302.738008,70.869416,10.6699,0.006,11.925,0.026,1751.600294,0.006232,53.820626,0.002748,4.868938,0.644692,891.402529,98.49189,15 16 17 18 19 20 22 23 24 25,L1 candidate; snr=8.4,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,356016119,2094.01,1,,PC,,254.14323,70.027316,12.2669,0.007345,14.409,0.05,1691.329194,0.003234,18.79174,0.000312,1.494466,0.556988,1550.511794,201.91554,14 15 16 17 19 20 21 22 23 24 25 26,L1 candidate,2020-07-15 20:44:31+0000,2020-10-07 22:48:16+0000
spoc,tic8,235678745,2095.01,1,,PC,,285.633044,75.418605,11.0788,0.007326,13.19,0.2,1692.815013,0.003797,17.663343,0.000342,3.049953,0.585075,791.986195,68.12478,14 15 16 17 18 19 20 21 22 23 24 26,potential L1 candidate in possible multi-planet system; low snr ,2020-07-15 20:44:32+0000,2020-10-07 22:48:16+0000
spoc,tic8,235678745,2095.02,2,,PC,,285.633044,75.418605,11.0788,0.007326,13.19,0.2,1704.2888,0.005276,28.173889,0.000968,4.189655,0.768426,749.335796,83.074295,14 15 16 17 18 19 20 21 22 23 24 26,second candidate in a multi planet system,2020-07-15 20:44:32+0000,2020-10-07 22:48:16+0000
spoc,tic8,142748283,2096.01,1,,PC,,151.619127,74.827534,13.4764,0.007302,15.92,0.2,1684.832891,0.002765,3.119035,6.30E-05,1.271571,0.549214,3200.931891,500.2663,14 20 21,potential L1 candidate in potential multi-planet system; low snr,2020-07-15 20:44:32+0000,2020-10-07 22:48:16+0000
spoc,tic8,142748283,2096.02,2,,PC,,151.619127,74.827534,13.4764,0.007302,15.92,0.2,1687.539955,0.002453,6.387611,0.000106,1.246105,0.340837,6606.206709,671.7106,14 20 21,potential L1 candidate in possible multi-planet system,2020-07-15 20:44:32+0000,2020-10-07 22:48:16+0000
spoc,tic8,279982557,2097.01,1,,PC,,297.394087,66.2939,11.6685,0.006,12.391,0.069,1712.393015,0.002287,1.789022,3.60E-05,1.919056,0.433437,391.625167,41.727295,15 16 17 18 19 20 21 22 24,low SNR potential L1 candidate; crowded field - check nearby stars,2020-07-15 20:44:32+0000,2020-10-07 22:48:16+0000
spoc,tic8,356700488,2098.01,1,,PC,,254.455487,68.69967,8.20773,0.0063,8.413,0.002,1932.868567,0.006703,,,11.060747,0.534165,248.843982,25.905146,14 16 17 18 19 20 21 22 23, the second transit is a potential single; first transit (at TESS BJD 1756) is most likely instrumental,2020-07-15 20:44:32+0000,2020-10-07 22:48:16+0000
spoc,tic8,230386397,2099.01,1,,PC,,285.785873,64.22998,11.2011,0.006,12.224,0.069,1690.281927,0.00439,19.509289,0.000426,5.269849,0.231806,2215.870915,204.30655,14 15 16 17 18 20 21 22 23 24 25 26,centroid offset onto two fainter stars (TIC 230386395; TIC 230386399),2020-07-15 20:44:32+0000,2020-10-07 22:48:16+0000
spoc,tic8,219436394,2100.01,1,,PC,,205.594366,76.647967,10.8676,0.0061,11.432,0.018,1706.660767,0.004198,23.657487,0.000702,2.300365,0.858427,1082.223172,143.35919,14 20 21,potential L1 candidate; low SNR,2020-07-15 20:44:32+0000,2020-10-07 22:48:16+0000
spoc,tic8,165527918,2101.01,1,,PC,,266.133619,54.091135,10.64,0.006,11.21,0.013,1690.424759,0.003565,9.07519,0.000164,3.600758,0.609726,546.183564,46.077,14 17 18 20 21 23 24 25 26,potential L1 candidate,2020-07-15 22:35:34+0000,2020-10-07 22:48:16+0000
spoc,tic8,289590465,2102.01,1,,PC,,253.442913,65.294116,11.4106,0.006,12.229,0.036,1687.582623,0.003645,6.706054,0.000135,1.841421,0.338177,591.084375,68.01771,14 15 17 18 19 20 21 22 23 24 25 26,potential L1 candidate; low SNR,2020-07-15 22:35:34+0000,2020-10-07 22:48:16+0000
spoc,tic8,160491359,2103.01,1,,PC,,239.018068,73.073854,10.337,0.006,11.269,0.016,1684.10061,0.002035,2.662259,3.70E-05,1.898989,0.222243,230.051881,23.495577,14 15 16 17 19 20 22 23 25 26,potential L1 candidate; low SNR,2020-07-15 22:35:34+0000,2020-10-07 22:48:16+0000
spoc,tic8,367630162,2104.01,1,,PC,,151.615396,83.088409,10.056,0.006,10.838,0.008,1683.648555,0.001926,3.272336,4.00E-05,1.693216,0.285821,366.143681,41.02176,14 19 20 26,potential L1 candidate,2020-07-15 22:35:34+0000,2020-10-07 22:48:16+0000
spoc,tic8,367630162,2104.02,2,,PC,,151.615396,83.088409,10.056,0.006,10.838,0.008,1688.453741,0.003317,5.904441,0.000108,2.804232,0.412435,397.67729,46.487434,14 19 20 26,low MES,2020-09-23 20:00:30+0000,2020-10-07 22:48:20+0000
spoc,tic8,156199502,2105.01,1,,PC,,181.073879,83.437653,9.8565,0.006,10.88,0.03,1690.16321,0.002529,15.915193,0.000232,1.200186,0.373236,668.361319,77.367424,14 19 21 26,potential L1 candidate; low SNR; check neighbors,2020-07-15 22:35:34+0000,2020-10-07 22:48:16+0000
spoc,tic8,393911494,2106.01,1,,PC,,207.178626,44.912027,9.85649,0.006,10.52,0.006,1899.861702,0.000576,0.633259,1.30E-05,0.862201,0.056651,1191.45972,75.69162,22 23,check nearby star in pixel; odd/even in spoc s14-23,2020-07-15 22:35:34+0000,2020-10-07 22:48:16+0000
qlp,tic8,446549906,2107.01,1,,PC,,286.796508,-58.6968,11.382,0.006,12.0363,0.0459,1654.60715,0.00149,2.45486,0.00021,2.592,0.318,19800,15.2357,13,source of transit observed on 446549905 (TOI 1110.01),2020-07-17 14:54:19+0000,2020-10-12 04:44:26+0000
qlp,tic8,347538174,2108.01,1,,PC,APC,247.481602,21.495129,10.223,0.007,10.597,0.023,1984.68757,0.00369,6.80539,0.00189,2.876,0.583,20150,1891.18,25,very large PC (~24 +/- 7 Re); appears to be bright nearby star causing noise in larger aperture,2020-07-28 21:38:56+0000,2020-10-07 22:48:17+0000
qlp,tic8,392476080,2109.01,1,,PC,,253.186335,16.579955,9.786,0.006,10.217,0.004,1984.38888,0.00042,0.67249,2.00E-05,1.801,0.125,7890,2.01878,25,large; secondary,2020-07-28 21:38:56+0000,2020-10-07 22:48:17+0000
qlp,tic8,394029948,2110.01,1,,PC,,282.22904,78.568858,9.699,0.006,10.211,0.005,1687.55509,0.00851,32.76639,0.00245,6.089,0.782,500,1.92442,25,potential L1 candidate,2020-07-28 21:38:56+0000,2020-10-07 22:48:17+0000
spoc,tic8,356235833,2111.01,1,,PC,FP,260.096611,20.282609,9.16,0.006,9.83,0.03,1984.370747,0.000779,1.269342,3.60E-05,1.018435,0.183017,626.147135,31.238977,25 26,TOI 2111 under investigation. Likely EB because of the centroid offset.,2020-07-28 21:38:56+0000,2020-10-07 22:48:17+0000
qlp,tic8,427320001,2112.01,1,,PC,,343.853846,70.297284,7.178,0.006,7.48,0.03,1777.05368,0.00847,14.01235,0.00065,5.479,0.404,350,0.531334,25,possible depth-aperture correlation,2020-07-28 21:38:56+0000,2020-10-07 22:48:17+0000
qlp,tic8,1400212743,2113.01,1,,PC,,267.354608,40.45738,10.516,0.006,11.0184,0.0477,1984.22398,0.00888,5.24612,0.004,4.194,0.62,1030,3.56524,25,2 stars in pixel; 116159262 is a phantom tic,2020-07-28 21:38:56+0000,2020-10-07 22:48:17+0000
qlp,tic8,9828416,2114.01,1,,PC,FP,261.096435,33.205086,9.825,0.007,10.265,0.005,1986.2727,0.00153,6.21075,0.00078,4.347,0.148,4290,0.808023,25,,2020-07-28 21:38:56+0000,2020-10-07 22:48:17+0000
qlp,tic8,54464870,2115.01,1,,PC,,19.595446,63.545043,8.293,0.006,8.43,0.03,1792.69036,0.00937,3.69443,0.00019,4.665,0.559,210,0.400177,25,potential L1 candidate,2020-07-28 21:38:56+0000,2020-10-07 22:48:17+0000
qlp,tic8,422838133,2116.01,1,,PC,FP,23.82956,72.936838,9.681,0.006,10.006,0.005,1796.52747,0.01277,5.30896,0.00039,5.75,0.494,500,0.547251,25,slight depth-aperture correlation; possible centroid offset to SW,2020-07-28 21:38:57+0000,2020-10-07 22:48:17+0000
qlp,tic8,279212407,2117.01,1,,PC,FP,25.690182,65.895822,9.983,0.006,10.535,0.005,1799.44596,0.00283,28.66214,0.00052,4.435,0.398,3040,149.498,25,slight depth aperture and a slight centroid offset towards NW,2020-07-28 21:38:57+0000,2020-10-07 22:48:17+0000
qlp,tic8,17416749,2118.01,1,,PC,,242.201042,35.691251,8.635,0.006,9.11,0.03,1956.56894,0.00399,2.34483,0.00033,1.417,0.353,370,1.27335,25,Active star but clear and phased signal; some depth-aperture correlation; 2 stars in pixel,2020-07-28 21:38:57+0000,2020-10-07 22:48:17+0000
spoc,tic8,236387002,2119.01,1,,PC,,244.430023,26.304182,10.398,0.007,12.39,0.057,1958.678134,0.000107,7.200858,2.60E-05,2.044084,0.006967,52862.56074,201.03822,24 25,tic match to nearby giant star 236386988; 236386988 flux depth indicates the event is not on tic 236386988,2020-07-29 05:09:23+0000,2020-10-07 22:48:17+0000
spoc,tic8,389900760,2120.01,1,,PC,,23.504133,65.514916,12.8233,0.007383,15.648,0.105,1795.822707,0.001609,5.79981,6.10E-05,0.921501,0.133791,9351.2573,809.36707,18 24 25,Low-SNR. Short V-shaped transit. Crowded field.,2020-07-29 05:13:33+0000,2020-10-07 22:48:17+0000
spoc,tic8,88996391,2121.01,1,,PC,FP,263.944454,36.196595,11.9441,0.0061,13.101,0.092,1983.630642,0.000443,2.319565,3.50E-05,2.025909,0.031862,19508.69536,290.3744,25 26,V-shaped and deep transit.,2020-07-29 05:13:33+0000,2020-10-07 22:48:17+0000
spoc,tic8,311408969,2122.01,1,2122 b,KP,KP,264.273474,25.731182,12.658,0.0068,13.197,0.126,1985.946561,0.00093,3.585186,0.000115,2.966542,0.058709,18082.27413,287.96497,25 26,HAT-P-55 b,2020-07-29 05:13:33+0000,2020-10-07 22:48:17+0000
spoc,tic8,105840719,2123.01,1,,PC,,243.941051,17.024018,9.5373,0.0061,10.237,0.006,1990.812867,0.001803,10.316187,0.0026,3.843063,0.174621,2222.931188,132.67107,25,Highly variable star with PC,2020-07-29 05:13:33+0000,2020-10-07 22:48:17+0000
spoc,tic8,159742538,2124.01,1,2124 b,KP,KP,268.304371,37.211829,11.1116,0.0062,11.932,0.023,1986.063001,0.000633,3.553943,8.00E-05,3.570807,0.039092,9445.583794,91.470634,25 26,TrES-4 b,2020-07-29 05:13:33+0000,2020-10-07 22:48:17+0000
spoc,tic8,116242971,2125.01,1,2125 b,KP,KP,267.640491,36.570223,10.121,0.008,10.585,0.006,1985.618828,0.000687,5.0314,0.000131,5.646642,0.047998,5379.666827,62.084118,25 26,KELT-12 b,2020-07-29 05:13:33+0000,2020-10-07 22:48:17+0000
spoc,tic8,116264089,2126.01,1,2126 b,KP,KP,268.029244,37.546177,11.7213,0.0062,12.362,0.069,1984.839606,0.000154,1.306183,7.00E-06,1.387859,0.010104,25020.79373,249.42087,25 26,TRES-3 b,2020-07-29 05:13:33+0000,2020-10-07 22:48:17+0000
spoc,tic8,21744120,2127.01,1,2127 b,KP,KP,256.346448,33.012483,11.733,0.0061,12.597,0.069,1983.744992,0.000385,5.508068,7.20E-05,2.639999,0.034437,21584.75732,193.81427,25 26,HAT-P-18 b,2020-07-29 05:13:34+0000,2020-10-07 22:48:17+0000
spoc,tic8,21832928,2128.01,1,,PC,,256.982623,32.105484,6.6813,0.006,7.22142,0.023,1987.266733,0.003009,16.341914,0.002182,4.554493,0.38422,309.877035,23.344505,25 26,Potential L1 around bright star,2020-07-29 05:13:34+0000,2020-10-07 22:48:17+0000
spoc,tic8,101721385,2129.01,1,2129 b,KP,KP,260.11616,38.242197,9.544,0.006,9.988,0.004,1984.653367,0.000441,4.627708,7.30E-05,2.284307,0.022825,5752.848885,72.29063,25 26,HAT-P-14 b,2020-07-29 05:13:34+0000,2020-10-07 22:48:17+0000
spoc,tic8,320798691,2130.01,1,2130 b,KP,KP,271.537708,26.426664,11.0269,0.006,11.667,0.015,2010.826736,0.001149,5.005468,0.000468,5.05244,0.078789,8323.088626,139.9154,26,HAT-P-31 b,2020-08-07 21:59:53+0000,2020-10-07 22:48:17+0000
spoc,tic8,27848472,2131.01,1,2131 b,KP,KP,278.631773,35.661525,10.106,0.006,10.632,0.007,2012.108179,0.000194,1.846891,2.70E-05,2.700171,0.015511,12221.45601,67.362816,26,WASP-3 b,2020-08-07 21:59:53+0000,2020-10-07 22:48:17+0000
spoc,tic8,358516596,2132.01,1,2132 b,KP,KP,283.305518,24.127383,10.203,0.006,10.845,0.006,2011.597732,0.000533,3.243959,0.000125,3.189591,0.028948,13562.81012,188.69174,26,KELT-8 b,2020-08-07 21:59:53+0000,2020-10-07 22:48:17+0000
spoc,tic8,39200363,2133.01,1,,PC,,261.243922,32.79812,10.857,0.006,12.008,0.046,1985.878457,0.003841,3.827183,0.000516,2.277819,0.246453,1209.89392,112.36882,25 26,Neighbors need to be cleared by SG1; low SNR,2020-08-07 21:59:54+0000,2020-10-07 22:48:17+0000
spoc,tic8,75878355,2134.01,1,,PC,,271.9352,39.074146,7.7945,0.006,8.933,0.003,2010.689277,0.000836,9.229281,0.000631,2.974484,0.115775,1548.425199,42.9967,26,,2020-08-07 21:59:54+0000,2020-10-07 22:48:17+0000
spoc,tic8,76419763,2135.01,1,2135 b,KP,KP,274.40547,36.621436,11.3998,0.006,11.954,0.029,2012.854431,0.000465,2.788565,0.000104,2.924829,0.037215,14472.50005,159.03693,26,HAT-P-5 b,2020-08-07 21:59:54+0000,2020-10-07 22:48:17+0000
spoc,tic8,336128819,2136.01,1,,PC,,281.176524,36.562368,11.7371,0.007377,14.32,0.2,2017.704899,0.00213,7.851706,0.001571,1.608369,0.398839,4065.587408,416.30176,26,SG1 should clear the neighbors,2020-08-07 21:59:54+0000,2020-10-07 22:48:17+0000
spoc,tic8,23059280,2137.01,1,,PC,APC,274.143862,34.173051,12.2186,0.006,13.013,0.08,2011.028643,0.000894,14.150271,0.001211,3.747673,0.07581,41102.00047,809.6856,26,Large planet candidate; possibly EB,2020-08-07 21:59:54+0000,2020-10-07 22:48:17+0000
spoc,tic8,336267424,2138.01,1,,PC,,281.661892,41.560053,12.5466,0.0064,12.927,0.069,1684.222182,0.000413,1.48219,3.00E-06,2.504833,0.048283,16302.27271,228.077,14 26,Grazing incidence; potentially EB; Rp=27R_E but with an uncertainty of 17R_E.,2020-08-07 21:59:54+0000,2020-10-07 22:48:17+0000
spoc,tic8,308172249,2139.01,1,2139 b,KP,KP,267.284975,29.879095,12.4197,0.0069,13.181,0.08,2010.507535,0.000505,1.401384,5.10E-05,1.689642,0.037821,19950.02064,315.8451,26,WASP-135 b,2020-08-07 21:59:54+0000,2020-10-07 22:48:17+0000
spoc,tic8,399860444,2140.01,1,2140 b,KP,KP,286.808491,49.316414,10.854,0.006,11.254,0.011,2012.510553,0.000324,2.470582,5.90E-05,1.7802,0.019929,14796.42713,169.14267,26,TrES-2 b,2020-08-07 21:59:54+0000,2020-10-07 22:48:17+0000
spoc,tic8,287256467,2141.01,1,,PC,,258.762109,18.340768,8.8975,0.006,9.46,0.003,1992.50528,0.003225,18.258947,0.002524,4.180085,0.224899,1028.791351,55.61642,25 26,Both transits close to momentum dumps; potentially systematic feature,2020-08-07 21:59:54+0000,2020-10-07 22:48:17+0000
spoc,tic8,44313455,2142.01,1,,PC,,267.04687,15.979651,11.0768,0.007317,13.278,0.037,2014.833131,0.004228,9.301737,0.003174,2.224409,0.847612,1589.528669,235.9659,26,Centroid offset; low SNR; SG1 needs to clear the neighbors,2020-08-07 21:59:54+0000,2020-10-07 22:48:17+0000
spoc,tic8,103195323,2143.01,1,,PC,,62.573048,75.170901,10.104,0.011,10.434,0.005,1984.066543,0.001192,5.589776,0.000227,5.554676,0.109783,5927.49251,84.82226,25 26,Variability at short time scales,2020-08-07 21:59:54+0000,2020-10-07 22:48:17+0000
spoc,tic8,428988981,2144.01,1,,PC,,350.251399,79.441448,9.90667,0.006,10.501,0.006,1791.631889,0.004856,37.341212,0.001145,5.554975,0.640937,686.641855,65.265114,18 19 24 25 26,previously a single transit but now has a period,2020-08-07 21:59:54+0000,2020-10-07 22:48:17+0000
spoc,tic8,88992642,2145.01,1,,PC,,263.758112,40.695057,8.559,0.006,9.07,0.03,2013.280816,0.001263,10.260773,0.000983,7.456791,0.11006,1906.7386,65.91038,26,weak centroid offset,2020-08-07 22:11:48+0000,2020-10-07 22:48:17+0000
qlp,tic8,158916431,2146.01,1,,PC,FP,269.990006,29.655212,9.909,0.007,10.222,0.005,2016.69407,0.00121,5.89232,0.00066,3.152,0.325,4800,15.0102,26,,2020-08-10 17:26:48+0000,2020-10-07 22:48:17+0000
qlp,tic8,341630071,2147.01,1,,PC,,155.642303,83.083717,10.705,0.007,11.098,0.01,1708.20104,0.00146,26.20459,0.00034,5.892,0.376,6050,0.916754,26,,2020-08-10 17:26:48+0000,2020-10-07 22:48:17+0000
qlp,tic8,233569098,2148.01,1,,PC,FP,281.814148,64.806406,10.675,0.007,11.199,0.012,1693.42328,0.00111,23.48522,0.00014,3.546,0.183,6020,19.3491,23 24 26,V-shaped; other potential dips in LC,2020-08-10 17:26:48+0000,2020-10-07 22:48:17+0000
qlp,tic8,1716467085,2149.01,1,,PC,,285.59643,42.507347,10.11,0.007,10.6386,0.0461,1684.00161,0.00074,0.58426,0,0.796,0.148,950,19.078,26,V-shaped; 1716467086 1 arcsec away; 352009983 is a phantom,2020-08-10 17:26:48+0000,2020-10-07 22:48:17+0000
qlp,tic8,230267547,2150.01,1,,PC,,264.591095,18.473832,10.429,0.006,10.775,0.007,2011.30461,0.00509,2.22562,0.00092,2.786,0.352,1190,2.62579,26,slight depth-aperture correlation,2020-08-10 17:26:48+0000,2020-10-07 22:48:17+0000
qlp,tic8,23389848,2151.01,1,,PC,FP,275.117959,30.855806,10.142,0.006,10.753,0.007,2014.36854,0.00208,15.64643,0.0022,7.75,0.593,6010,1.17312,26,possibly EB with primary transit in data gap; Gaia RV error = 5 km/s,2020-08-10 17:26:48+0000,2020-10-07 22:48:17+0000
qlp,tic8,395393265,2152.01,1,,PC,,26.338409,77.790173,10.705,0.006,11.436,0.016,1792.55603,0.00042,3.37743,1.00E-05,3.622,0.024,8790,0.097309,26,,2020-08-10 17:26:48+0000,2020-10-07 22:48:17+0000
qlp,tic8,406855039,2153.01,1,,PC,,274.870549,71.248547,9.546,0.006,10.209,0.006,1685.33865,0.00677,2.7178,0.0001,5.915,0.693,200,0.220708,25 26,highly variable star; sinusoidal variability at ~3 d period; may be on neighbor 406855034,2020-08-10 17:26:48+0000,2020-10-07 22:48:17+0000
qlp,tic8,428787891,2154.01,1,,PC,,71.028621,84.3642,10.661,0.009,11.068,0.008,1819.73056,0.00027,3.82407,1.00E-05,2.397,0.12,10960,2.91422,26,,2020-08-10 17:26:48+0000,2020-10-07 22:48:17+0000
qlp,tic8,461591646,2155.01,1,,PC,,5.799278,84.452844,10.994,0.01,11.728,0.018,1792.85098,0.00075,3.72466,2.00E-05,3.185,0.113,3670,0.430215,26,,2020-08-10 17:26:48+0000,2020-10-07 22:48:17+0000
qlp,tic8,258402425,2156.01,1,,PC,,274.416593,23.917753,9.874,0.006,10.726,0.008,2011.05035,0.00358,0.67554,0.00016,0.922,0.174,680,468.16,26,Likely EB; evolved star; a/Rs under 2,2020-08-10 17:26:48+0000,2020-10-07 22:48:17+0000
qlp,tic8,298495970,2157.01,1,,PC,APC,261.717929,25.849319,10.703,0.006,11.331,0.011,1989.01974,0.00077,8.42426,0.00027,2.424,0.122,21700,41.3932,26,,2020-08-10 17:26:49+0000,2020-10-07 22:48:17+0000
qlp,tic8,342642208,2158.01,1,,PC,,276.810255,20.526853,10.167,0.006,10.887,0.006,2018.92036,0.0016,8.60072,0.00183,3.625,0.588,5030,6.89545,26,Even transit is u-shaped; odd transit is more v-shaped,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,270515566,2159.01,1,,PC,FP,264.454111,47.230247,10.86,0.007,11.796,0.02,1992.02456,0.00111,10.05136,0.00056,6.326,0.11,10500,0.838835,26,,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,284477310,2160.01,1,,PC,,291.126118,56.881266,10.607,0.006,11.297,0.012,1685.36311,0.00334,2.23917,6.00E-05,1.761,0.295,480,1.30773,23 26,Noisy light curve; centroid moves across sectors; V-shaped,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,366563452,2161.01,1,,PC,FP,304.444576,77.166175,9.6,0.006,10.386,0.006,1767.12056,0.00405,1.58726,4.00E-05,1.481,0.236,200,0.530908,26,centroid offset centered on other stars,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,284564230,2162.01,1,,PC,,291.523894,58.510083,10.218,0.008,10.491,0.006,1684.25531,0.00555,12.97772,0.00037,2.737,0.628,880,2.51424,26,some odd-even; weak BLS; similar dips in LC,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,43429656,2163.01,1,,PC,,261.440943,23.056956,10.235,0.006,10.761,0.006,1983.9607,0.00786,5.21485,0.00122,4.038,0.434,740,1.72534,26,Some odd-even; possibly 2x period,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,49967354,2164.01,1,,PC,,277.90775,13.897961,10.879,0.009,11.619,0.146,2010.86112,0.00467,1.09333,0.00037,1.975,0.423,1250,3.70573,26,Likely EB; evolved star; a/Rs under 2; crowded field,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,73560357,2165.01,1,,PC,,281.405746,16.415352,10.821,0.006,11.284,0.011,2011.04415,0.00154,0.9501,0.00011,2.676,0.268,4870,3.76636,26,potential HJ around hot star with ~600 ppm secondary; somewhat crowded field,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,233680651,2166.01,1,,PC,,260.303071,63.239366,10.079,0.007,10.471,0.006,1686.29258,0.00567,5.13541,0.00015,3.517,0.3,280,0.378161,20 22 23 24 26,Likely SV; bad transit shape,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,160162987,2167.01,1,,PC,,242.364092,84.490906,10.779,0.006,11.203,0.013,1704.04488,0.00219,23.05326,0.00022,1.489,0.19,2890,1064.5,26,V-shaped; Gaia rv error = 3 km/s; large for its period; some odd-even,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,364075352,2168.01,1,,PC,FP,306.223103,74.83732,10.959,0.006,11.853,0.023,1772.93351,0.00176,37.83633,0.0004,5.713,0.273,8240,16.4745,23 24 26,slightly V-shaped with 3.6 sig odd-even,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,8516795,2169.01,1,,PC,,279.170086,23.258752,10.553,0.006,11.16,0.008,2017.98965,0.00263,8.21176,0.00189,4.096,0.795,3970,6.42399,26,2 stars in pixel; check neighbors,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,154741689,2170.01,1,,PC,,164.310543,89.086977,10.468,0.006,11,0.008,1817.66445,0.00801,9.27688,0.00057,3.331,0.64,600,1.73147,26,Possible depth-aperture correlation,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,75656058,2171.01,1,,PC,FA,270.898703,38.073541,10.818,0.006,11.3,0.011,2011.83317,0.00185,1.78166,0.00025,2.765,0.129,8160,3.40197,26,Anti-depth aperture correlation; bright neighbor to NW,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,76197937,2172.01,1,,PC,,273.70276,37.630111,10.864,0.006,11.809,0.023,2011.82925,0.00567,1.78252,0.00074,2.729,0.692,1920,33.4617,26,Likely EB; evolved star; asymmetric transit; a/Rs under 2,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,293567206,2173.01,1,,PC,,145.801943,87.868835,10.493,0.006,11.124,0.01,1984.22962,0.00289,0.6857,7.00E-05,0.84,0.177,750,2.98877,26,L1 candidate; some differences in odd and even durations,2020-08-10 17:26:49+0000,2020-10-07 22:48:18+0000
qlp,tic8,159815224,2174.01,1,,PC,,268.82421,40.167502,10.582,0.006,10.868,0.008,1984.46899,0.00433,2.96041,0.0004,2.032,0.239,1070,1.92954,26,2 stars in pixel,2020-08-10 17:26:49+0000,2020-10-07 22:48:19+0000
qlp,tic8,405717754,2175.01,1,2175 b,KP,KP,286.243425,50.040353,12.961,0.007,13.468,0.217,1687.52012,0.00281,4.43735,0.00046,4.137,0.205,14250,8.93748,15,Kepler-12 b; CTOI Robert Wilson,2020-08-10 18:29:44+0000,2020-10-07 22:48:19+0000
qlp,tic8,123495874,2176.01,1,2176 b,KP,KP,282.629656,46.323331,12.993,0.007,13.524,0.103,1687.6615,1.00E-05,7.89308,,1.95,0.001,9570,0.822039,14,Kepler-422b; CTOI Robert Wilson,2020-08-10 18:29:44+0000,2020-10-07 22:48:19+0000
qlp,tic8,123233041,2177.01,1,2177 b,KP,KP,281.288121,42.451081,13.145,0.007,13.598,0.069,1684.43635,1.00E-05,3.52495,,1.181,0.001,8380,0.930919,14,Kepler-8 b; CTOI Robert Wilson,2020-08-10 18:29:44+0000,2020-10-07 22:48:19+0000
qlp,tic8,164892194,2178.01,1,2178 b,KP,KP,285.240848,46.66824,13.463,0.007,13.986,0.149,1685.03902,1.00E-05,3.0271,,1.045,0.001,7010,1.00739,14,Kepler-43 b; CTOI Robert Wilson,2020-08-10 18:29:44+0000,2020-10-07 22:48:19+0000
qlp,tic8,237913194,2179.01,1,,PC,,22.445653,-60.739955,11.486,0.006,12.144,0.069,1334.31737,0.00151,15.16824,0.00078,1.963,0.138,4950,2653.76,1 2,V-shaped; CTOI from Martin Schlecker,2020-08-10 18:29:44+0000,2020-10-07 22:48:19+0000
qlp,tic8,298663873,2180.01,1,,PC,,277.943713,56.650852,8.569,0.006,9.162,0.002,1830.79,,,,31.414,3.141,2400,,15 17 18 19 21 23,4000 ppm single transit; CTOI from Planet Hunters,2020-08-10 18:29:44+0000,2020-10-07 22:48:19+0000
spoc,tic8,233068569,2181.01,1,,PC,,270.558202,63.549619,12.162,0.006,12.779,0.069,1963.379206,0.003226,8.383866,0.001071,3.002939,0.427369,2937.586685,244.80302,24 25,CTOI by Ethan Kruse. Depth-aperture correlation in QLP but no sign of centroid offsets in SPOC. Real period is 8.38 d,2020-08-10 18:29:44+0000,2020-10-07 22:48:19+0000
qlp,tic8,268823307,2182.01,1,2182 b,KP,KP,299.407035,44.035053,12.765,0.012,13.325,0.092,1685.33087,0.00373,3.54877,0.00051,4.54,0.256,6180,4.10331,15,Kepler-5 b; CTOI Robert Wilson,2020-08-10 18:29:44+0000,2020-10-07 22:48:19+0000
qlp,tic8,1715469662,2183.01,1,,PC,,283.489782,37.380636,8.035,0.006,8.6095,0.0493,1684.08593,0.00161,6.50531,0.00082,5.563,0.516,3576.41,0.704031,14 26,Originally released as TIC 237184773 (TOI 1152) which is a phantom TIC; Gaia split with fainter TIC 1715469667; QLP report period is 3x6.5d,2020-08-12 18:56:09+0000,2020-10-07 22:48:19+0000
spoc,tic8,264303333,2250.01,1,,PC,,296.355299,67.31107,10.1583,0.006,10.635,0.008,1683.444885,0.001867,0.815298,1.60E-05,1.609777,0.320819,100.782221,12.526691,14 15 16 17 18 19 21 22 23 24 26,Centroid shifts likely due to low-SNR in sectors with scattered light.,2020-09-23 20:39:01+0000,2020-10-07 22:48:20+0000
spoc,tic8,229715760,2251.01,1,,PC,,278.98941,70.160829,12.778,0.01,13.365,0.046,1961.549733,0.001531,11.574723,0.000426,5.926658,0.119466,14818.19786,263.76935,24 25 26,Already CTOI; small centroid offset,2020-09-23 20:39:01+0000,2020-10-07 22:48:20+0000
spoc,tic8,233066156,2252.01,1,,PC,,270.27753,61.347147,10.884,0.008,11.179,0.011,1844.729861,0.003768,12.381008,0.000538,3.578676,0.678257,739.534239,66.61439,20 21 22 23 25,4.4 sigma odd-even; possible stellar variability,2020-09-23 20:39:01+0000,2020-10-07 22:48:20+0000
spoc,tic8,367855829,2253.01,1,,PC,,276.867998,73.2645,9.9558,0.0072,10.497,0.007,1714.619721,0.003187,85.42448,0.001722,3.665846,0.470424,1134.223303,148.5979,14 15 16 17 18 19 20 21 23 24,,2020-09-23 20:39:01+0000,2020-10-07 22:48:20+0000
spoc,tic8,233688779,2254.01,1,,PC,,275.393635,62.368858,9.335,0.036,9.978,0.005,1687.87612,0.009018,26.45438,0.001194,4.067599,0.530494,367.666617,55.851437,14 15 20 21 22 26,low SNR; some odd-even; grazing,2020-09-23 20:39:01+0000,2020-10-07 22:48:20+0000
spoc,tic8,265146266,2255.01,1,,PC,,316.892469,74.38313,12.0836,0.006,12.899,0.24,1962.151916,0.003134,11.954062,0.004392,3.763071,0.302938,9078.847449,574.9255,24,V-shaped; S25 light curve is bad but S24+S26 are ok and show the transit signal,2020-09-23 20:39:02+0000,2020-10-07 22:48:20+0000
spoc,tic8,262880065,2256.01,1,,PC,,225.315324,40.946762,10.446,0.0062,11.218,0.014,1938.823053,0.004601,13.961418,0.002601,4.553928,0.737043,792.671126,81.53962,23 24,failed bootstrap; possible secondary,2020-09-23 20:39:02+0000,2020-10-07 22:48:20+0000
spoc,tic8,198485881,2257.01,1,,PC,,194.740339,77.66158,12.9672,0.007368,15.211,0.034,1691.275171,0.005141,175.94459,0.006641,3.64837,0.577845,5133.814681,540.40674,14 20 21 26,only two events; the second event close to a momentum dump; period could be shorter by a factor of a few,2020-09-23 20:39:02+0000,2020-10-07 22:48:20+0000
spoc,tic8,219821826,2258.01,1,,PC,,268.029402,62.790973,12.217,0.007,12.725,0.103,1962.77469,0.00079,9.679797,0.000191,2.155211,0.051335,15490.1179,372.1168,24 25 26,Weak secondary candidate which might be due to stellar variability at phase 0.25,2020-09-23 20:39:02+0000,2020-10-07 22:48:20+0000
spoc,tic8,219501568,2259.01,1,,PC,,244.564433,42.627002,7.97758,0.0061,8.38,0.03,1961.787024,0.001632,16.593762,0.001296,1.562966,0.363504,571.826786,48.720547,24 25,Bad transit shape; only two transits; centroid offset not valid due to bright host,2020-09-23 20:39:02+0000,2020-10-07 22:48:20+0000
spoc,tic8,232568235,2260.01,1,,PC,,247.667166,49.046525,9.759,0.006,10.474,0.006,1928.242161,0.000804,0.352444,1.00E-05,0.850871,0.14252,312.846954,34.60311,23 24 25,Likely SV; small a/R*; USP planet candidate,2020-09-23 20:39:02+0000,2020-10-07 22:48:20+0000
spoc,tic8,229787062,2261.01,1,,PC,,284.02284,70.25416,12.484,0.007,13.019,0.046,1983.872969,0.003813,1.900973,0.000262,1.817356,0.299094,1936.272346,226.33109,25 26,V-shaped; host star is 12.5 mag at 350 pc,2020-09-28 20:41:39+0000,2020-10-07 22:48:20+0000
spoc,tic8,165530380,2262.01,1,,PC,,266.406469,59.514166,10.4267,0.006,10.977,0.01,1684.014305,0.001931,1.493765,2.40E-05,2.204625,0.256335,176.589569,18.17834,14 15 16 17 18 19 20 21 23 24 25 26,,2020-09-30 13:26:55+0000,2020-10-07 22:48:21+0000
spoc,tic8,159400561,2263.01,1,,PC,,237.966488,83.110544,9.7115,0.006,10.349,0.006,1708.384365,0.012795,,,14.923589,1.261136,357.728963,46.180603,14 19 20 21 25 26,possible single transit candidate at TBJD~1710.,2020-09-30 13:26:55+0000,2020-10-07 22:48:21+0000
spoc,tic8,235943205,2264.01,1,,PC,,295.927626,78.72595,10.5653,0.0063,11.076,0.009,1827.026443,0.003041,121.337716,0.004389,6.170252,0.364288,1892.958029,103.34511,17 18 19 20 23 24 25 26,bright isolated star; long period,2020-09-30 13:26:55+0000,2020-10-07 22:48:21+0000
spoc,tic8,310231275,2265.01,1,,PC,,239.787552,32.396416,9.1021,0.0061,9.706,0.003,1956.331721,0.001204,0.829408,3.70E-05,0.558329,0.098958,254.612753,36.708115,24 25,phase curve modulation synced with transits,2020-09-30 13:26:55+0000,2020-10-07 22:48:21+0000
spoc,tic8,8348911,2266.01,1,,PC,,245.2798,31.576878,13.5042,0.007554,16.54,0.2,1957.927167,0.002598,2.326214,0.000223,1.004591,0.583952,4164.165866,664.14386,24 25,low SNR (7.0); S25 data have more scatter,2020-09-30 13:26:55+0000,2020-10-07 22:48:21+0000
spoc,tic8,459837008,2267.01,1,,PC,,65.052172,84.901766,12.2591,0.00735,15.56,0.2,1816.154418,0.001029,3.494959,3.40E-05,0.880172,0.41327,2427.070173,281.44492,19 20 25 26,odd transit may be affected by flare; minor centroid for s26,2020-09-30 13:26:55+0000,2020-10-07 22:48:21+0000
spoc,tic8,20203297,2268.01,1,,PC,,226.469885,39.636407,10.1338,0.006,10.581,0.007,1932.627916,0.002899,7.156602,0.000913,1.218975,0.539992,674.55869,95.019554,23 24,,2020-09-30 13:26:55+0000,2020-10-07 22:48:20+0000
spoc,tic8,441798995,2269.01,1,,PC,FA,264.147791,77.126122,11.9521,0.007318,13.476,0.103,1683.350647,0.001769,1.420604,2.40E-05,1.648324,0.503285,448.010184,46.271366,14 15 16 17 18 19 20 21 22 23,false alarm; likely due to 2.8d signal in 2269.02; possible three-planet multi where the inner two are in 2:1 resonance with independent epochs; crowded field; SG1 should clear neighbors; odd-even depth difference,2020-09-30 13:26:55+0000,2020-10-07 22:48:20+0000
spoc,tic8,441798995,2269.02,2,,PC,,264.147791,77.126122,11.9521,0.007318,13.476,0.103,1684.775586,0.001781,2.841147,3.20E-05,1.603492,0.406042,604.146246,57.534653,14 15 16 17 18 19 20 21 22 23 24 25 26,very likely an NEB; or may be in a near 2:1 resonance with candidate 1,2020-09-30 13:27:30+0000,2020-10-07 22:48:21+0000
spoc,tic8,441798995,2269.03,3,,PC,,264.147791,77.126122,11.9521,0.007318,13.476,0.103,1686.446763,0.003275,10.403578,0.000172,1.410587,0.538473,936.740318,121.09843,14 15 16 17 18 19 20 21 22 23 24 25 26,possible multi; crowded field; SG1 should clear neighbors,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,198178505,2270.01,1,,PC,,244.381198,61.368552,7.7293,0.006,8.19,0.03,1962.984125,0.004429,,,4.628871,0.434186,261.965643,36.06411,14 15 16 17 18 19 21 22 24 25,Bright star; long orbital period; single transit,2020-09-30 13:26:55+0000,2020-10-07 22:48:20+0000
spoc,tic8,258389327,2271.01,1,,PC,,296.710087,70.071944,11.825,0.01,12.445,0.057,1957.320215,0.001632,26.546113,0.001313,2.772298,0.138765,9142.406508,587.02997,24 25 26,,2020-09-30 13:26:55+0000,2020-10-07 22:48:20+0000
spoc,tic8,265460043,2272.01,1,,PC,,359.852725,68.384108,8.1526,0.0061,8.664,0.002,1773.807867,0.006628,32.823682,0.009014,15.237374,0.643194,368.550014,45.867332,17 18,M-shaped features; likely stellar variability,2020-09-30 13:26:55+0000,2020-10-07 22:48:20+0000
spoc,tic8,142117976,2273.01,1,,PC,,81.239353,79.749773,8.75584,0.0061,9.193,0.002,1845.732021,0.004947,46.549173,0.001798,7.263378,0.544378,361.577755,30.533304,19 20 25 26,,2020-09-30 13:26:55+0000,2020-10-07 22:48:20+0000
spoc,tic8,289164482,2274.01,1,,PC,,277.459396,40.541033,10.3543,0.007293,11.995,0.063,1685.359104,0.001067,2.679717,1.90E-05,0.919232,0.391869,923.352215,112.54986,14 26,,2020-09-30 13:26:55+0000,2020-10-07 22:48:20+0000
spoc,tic8,272679240,2275.01,1,,PC,,234.513127,69.01764,11.4208,0.006,12.585,0.036,1684.142135,0.002892,20.155905,0.000322,1.333233,0.508877,1088.517774,118.96376,14 15 16 17 20 21 22 23 26,isolated star; possible secondary that is consistent with noise,2020-09-30 13:26:55+0000,2020-10-07 22:48:20+0000
spoc,tic8,198456933,2276.01,1,,PC,,261.837039,58.214037,8.9072,0.006,9.56,0.003,1725.733027,0.005445,153.717211,0.004517,6.477919,0.518369,388.213066,46.263016,14 15 16 17 18 19 20 21 22 23 24 25 26,inside habitable zone,2020-09-30 13:26:55+0000,2020-10-07 22:48:20+0000
spoc,tic8,288516853,2277.01,1,,PC,,273.496641,80.658271,7.98614,0.0062,8.459,0.002,1693.128683,0.009109,101.950974,0.004476,12.404204,0.586943,178.921351,23.749584,14 19 20 21 24 25 26,Single transit candidate at TBJD~2000. Other events are likely systematic.,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,243313296,2278.01,1,,PC,,289.512718,56.236051,12.4199,0.007362,14.89,0.2,1684.675497,0.001685,1.466346,2.20E-05,0.982247,0.305914,912.360785,142.84213,14 15 16 20 23 26,Crowded field; SG1 needs to clear the neighbors; faint target; low SNR,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,115623434,2279.01,1,,PC,,255.245657,45.386213,10.2455,0.006,11.256,0.012,1958.805483,0.001668,3.143362,0.000127,1.638271,0.309878,821.157876,80.69992,24 25 26,SG1 should check the Tmag 14 neighbor,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,115583726,2280.01,1,,PC,,254.58852,45.936448,8.44143,0.0061,8.95,0.002,1959.940081,0.002535,18.601675,0.001058,2.36909,0.396146,559.993249,57.237625,24 25 26,Possibly EB; potential centroid offset towards bright neighbor TIC 115583727; SG1 needs to check the bright neighbors; large star,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,264171144,2281.01,1,,PC,,294.389848,66.971495,9.13648,0.006,9.494,0.003,1765.796864,0.007444,210.962027,0.006071,14.937428,0.700724,489.6124,61.074482,14 15 16 17 18 19 21 22 24 25 26,Possibly instrumental; the first and third transits are robust; third transit close to a momentum dump; period is likely 2x105.48 days,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,237211410,2282.01,1,,PC,,294.375914,74.782246,9.29735,0.0061,9.652,0.003,1691.434735,0.003989,12.553768,0.000275,5.824561,0.723649,200.735338,22.922173,14 15 16 17 18 19 20 21 22 23 24 25 26,Likely stellar variability; crowded field; low SNR,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,198211976,2283.01,1,,PC,,248.333818,63.524026,11.2076,0.007248,13.156,0.034,1683.724447,0.001987,0.401859,1.40E-05,1.577975,0.65018,111.364801,23.801058,14 15 16 17 18 19 20 21 22 23 24 25 26,low SNR; possible offset towards another star to the north,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,115446313,2284.01,1,,PC,,252.471918,47.316797,9.88372,0.0061,10.406,0.005,1960.269157,0.003488,4.968923,0.000414,2.035937,0.432555,381.096883,43.769382,24 25 26,low SNR; crowded field; slight centroid offset; shallow transit,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,329148988,2285.01,1,,PC,,332.563088,58.706183,11.3078,0.007308,13.403,0.092,1747.183178,0.003179,27.269522,0.000711,2.463322,0.786602,1695.562621,211.09323,16 17 24,low SNR,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,237201858,2286.01,1,,PC,,292.823536,72.538264,9.85236,0.0061,10.344,0.006,1811.507824,0.007167,179.40749,0.010166,11.37364,0.589745,693.784223,54.752445,14 15 16 17 18 19 20 21 22 23 24 25,long period; bright star,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,160077104,2287.01,1,,PC,,222.75649,85.895553,8.5709,0.006,9.099,0.002,1688.988187,0.006461,11.811755,0.000345,3.47729,0.409319,186.497687,23.844408,14 19 20 25 26,,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,462615350,2288.01,1,,PC,,251.119187,60.086104,12.709,0.0061,14.059,0.08,1740.415072,0.00581,8.917669,0.000278,2.8889,0.392527,3140.91841,433.23517,16 24 25,low SNR; slightly V-shaped,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,82452140,2289.01,1,,PC,,255.097533,39.729927,10.0011,0.0061,10.616,0.007,1964.298089,0.005183,63.37514,0.007242,5.045088,0.849273,743.727695,93.71673,24 26,low SNR,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,321688498,2290.01,1,,PC,,321.599668,68.640356,11.1079,0.007291,12.635,0.057,1764.988741,0.000746,0.38623,8.00E-06,0.909433,0.294926,600.866429,60.848583,17 18 24 25,low SNR; potential secondary near 0.5 phase,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,236934937,2291.01,1,,PC,,304.298914,65.871001,11.9959,0.007247,13.645,0.035,1717.240637,0.002698,9.406193,0.000156,1.529839,0.591584,1544.546341,175.98589,15 16 17 18 21 24 25,,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,236934268,2292.01,1,,PC,,304.266488,65.15357,10.8746,0.0061,11.576,0.017,1742.460563,0.003318,7.077142,0.00015,2.59586,0.492005,693.930515,71.65432,16 17 24 25,ramped transit shape; not a lot of transits; crowded field and small centroid offset,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,71347873,2293.01,1,,PC,,115.592796,70.404597,11.814,0.007265,13.683,0.039,1847.823385,0.002723,6.068947,0.000147,2.03348,0.735999,1680.030728,218.60033,20 26,low SNR,2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,284361752,2294.01,1,,PC,,288.108438,54.640489,9.78288,0.0061,10.221,0.005,1691.694123,0.005686,340.384651,0.007804,8.939437,0.663125,721.683186,77.31168,14 15 16 26,only two transits; period could be a few times shorter (at least ~70 days),2020-09-30 13:26:56+0000,2020-10-07 22:48:20+0000
spoc,tic8,48018596,2295.01,1,,PC,,281.576615,50.49235,9.00772,0.0061,9.595,0.004,1713.451758,0.001511,100.114794,0.00079,1.83142,0.411721,1180.514828,90.67846,15 26,period could be aliased; bright star,2020-09-30 13:26:57+0000,2020-10-07 22:48:20+0000
spoc,tic8,165554103,2296.01,1,,PC,,266.93182,55.872795,10.4431,0.006,11.106,0.014,1720.267075,0.016103,139.247566,0.021371,15.325878,1.614281,477.463783,65.61598,14 15 16 17 18 19 20 21 22 23 24 25 26,potential single transit candidate at TBJD~1860,2020-09-30 13:26:57+0000,2020-10-07 22:48:20+0000
spoc,tic8,233500935,2297.01,1,,PC,,250.739935,76.449218,11.6702,0.006,12.5,0.057,1697.717,0.006219,22.052935,0.000705,3.552584,0.750357,735.485878,86.107414,14 15 16 17 18 19 20 21 22 23 24 25 26,V-shaped; possibly grazing incidence,2020-09-30 13:26:57+0000,2020-10-07 22:48:20+0000
spoc,tic8,229608594,2298.01,1,,PC,,274.511772,74.466824,11.1919,0.006,12.302,0.023,1794.796652,0.006299,165.235296,0.008016,7.093905,0.607601,2042.570265,175.83911,14 15 16 17 18 19 20 21 22 23 24 25 26,Single transit candidate at TBJD~1960; likely matched to noise; planet candidate size not L1; period is 165.2d if first transit event is real,2020-09-30 13:26:57+0000,2020-10-16 22:18:49+0000
spoc,tic8,362220495,2299.01,1,,PC,,286.2227,79.7553,9.863,0.043,13.23,0.1,1798.440658,0.003176,165.001773,0.004604,3.63495,0.433997,2853.446019,364.95422,14 17 18 20 21 24 25 26,low SNR; lots of background noise in difference images; slightly asymmetric transit shape; signal at TJD ~ 1798 is a possible single transit ,2020-09-30 15:42:36+0000,2020-10-07 22:48:21+0000
spoc,tic8,280031353,2300.01,1,,PC,,297.415978,68.883344,11.8231,0.0063,12.518,0.069,1711.846713,0.002464,4.856174,6.70E-05,2.223531,0.736778,1131.789656,150.91751,15 16 24 25,possible multi,2020-09-30 15:49:11+0000,2020-10-07 22:48:21+0000
spoc,tic8,280031353,2300.02,2,,PC,,297.415978,68.883344,11.8231,0.0063,12.518,0.069,1720.60078,0.020082,15.429723,0.001176,4.502147,0.322403,5354.749893,433.5815,15 16 24 25,no even transits so period could be twice; multi,2020-09-30 15:49:11+0000,2020-10-07 22:48:21+0000
spoc,tic8,283829553,2301.01,1,,PC,,228.568401,51.468744,8.36872,0.0061,8.86,0.03,1743.887529,0.003633,6.054114,0.000133,4.578846,0.452007,237.796423,22.000534,16 23 24,,2020-09-30 15:49:11+0000,2020-10-07 22:48:21+0000
spoc,tic8,274599700,2317.01,1,,PC,,255.328532,51.529313,11.8831,0.007,12.411,0.092,2002.081234,,,,8.449454,0.387785,6007.870302,344.4813,24 25 26,CTOI from Planet Hunters,2020-10-05 21:01:55+0000,2020-10-07 22:48:21+0000
spoc,tic8,88840705,2318.01,1,,PC,,262.589233,40.369703,8.6512,0.0076,9.443,0.004,2026.647613,,,,4.683304,0.177614,2749.209937,151.12294,25 26,CTOI from Planet Hunters,2020-10-05 21:01:55+0000,2020-10-07 22:48:21+0000
spoc,tic8,349488688,2319.01,1,,PC,,253.784817,20.491332,8.40302,0.006,8.855,0.002,2002.77016,,,,6.326219,0.266895,620.780137,45.750603,25,CTOI from Planet Hunters,2020-10-05 21:01:55+0000,2020-10-07 22:48:21+0000
spoc,tic8,207501148,2320.01,1,,PC,,247.657526,56.39933,9.85317,0.0061,10.385,0.005,2007.727293,,,,4.487534,0.193248,4111.223483,217.88962,25,CTOI from Planet Hunters,2020-10-05 21:01:55+0000,2020-10-07 22:48:21+0000
spoc,tic8,138126035,2321.01,1,,PC,,196.736426,16.549448,9.84325,0.006,10.349,0.007,1944.666952,,,,3.076075,0.888933,917.617336,126.41321,23,CTOI from Planet Hunters,2020-10-05 21:01:55+0000,2020-10-07 22:48:21+0000
